Loki: Low-rank Keys for Efficient Sparse Attention

Inference on large language models (LLMs) can be expensive in terms of the compute and memory costs involved, especially when long sequence lengths are used. In particular, the self-attention mechanism used in LLM inference contributes significantly to these costs, which has sparked an interest in approximating the self-attention computation to reduce such costs. In this work, we propose to approximate self-attention by focusing on the dimensionality of key vectors computed in the attention block. Our analysis reveals that key vectors lie in a significantly lower-dimensional space, consistently across several datasets and models. Exploiting this observation, we propose Loki, a novel sparse attention method that ranks and selects tokens in the KV-cache based on attention scores computed in low-dimensional space. Our evaluations show that Loki is able to speed up the attention computation due to reduced data movement (load/store) and compute costs while maintaining the efficacy of the models better than other popular approximation methods.

==> figs/rebuttal/longbench/plot_alltasks.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
from setup_plot import *
import numpy as np
from utils import *

matplotlib.use("TkAgg")

task_names = {
    "narrativeqa": "NarrativeQA",
    "qasper": "QASPER",
    "multifieldqa_en": "MultiFieldQA",
    "hotpotqa": "HotpotQA",
    "2wikimqa": "2WikiMQA",
    "musique": "Musique",
    "gov_report": "GovReport",
    "qmsum": "QMSum",
    "multi_news": "MultiNews",
    "trec": "TREC",
    "triviaqa": "TriviaQA",
    "samsum": "SamSum",
    "passage_count": "PassageCount",
    "passage_retrieval_en": "PassageRetrieval",
    "lcc": "LCC",
    "repobench-p": "RepoBench",
    "multifieldqa_zh": "MultiFieldQA",
    "dureader": "DuReader",
    "vcsum": "VCSum",
    "lsht": "LSHT",
    "passage_retrieval_zh": "PassageRetrieval",
}

task_types = {
    "narrativeqa": "Single-Doc QA",
    "qasper": "Single-Doc QA",
    "multifieldqa_en": "Single-Doc QA",
    "hotpotqa": "Multi-Doc QA",
    "2wikimqa": "Multi-Doc QA",
    "musique": "Multi-Doc QA",
    "gov_report": "Summarization",
    "qmsum": "Summarization",
    "multi_news": "Summarization",
    "trec": "Few Shot Learning",
    "triviaqa": "Few Shot Learning",
    "samsum": "Few Shot Learning",
    "passage_count": "Synthetic",
    "passage_retrieval_en": "Synthetic",
    "lcc": "Code Completion",
    "repobench-p": "Code Completion",
    "multifieldqa_zh": "Single-Doc QA",
    "dureader": "Multi-Doc QA",
    "vcsum": "Summarization",
    "lsht": "Few Shot Learning",
    "passage_retrieval_zh": "Code Completion",
}

english_datasets = {
    "Single-Doc QA": ["narrativeqa", "qasper", "multifieldqa_en"],
    "Multi-Doc QA": ["hotpotqa", "2wikimqa", "musique"],
    "Summarization": ["gov_report", "qmsum", "multi_news"],
    "Few Shot Learning": ["trec", "triviaqa", "samsum"],
    "Synthetic": ["passage_count", "passage_retrieval_en"],
    "Code Completion": ["lcc", "repobench-p"],
}

chinese_datasets = {
    "Single-Doc QA": ["multifieldqa_zh"],
    "Multi-Doc QA": ["dureader"],
    "Summarization": ["vcsum"],
    "Few Shot Learning": ["lsht"],
    "Code Completion": ["passage_retrieval_zh"],
}

main_cols = ["model", "rotary", "run_num", "topk", "topr"]

setup()
setup_global()

wanddb_data = pd.read_csv("./data/data.csv")
MODEL = "meta-llama/Llama-2-7b-hf"
# wanddb_data = wanddb_data

print(wanddb_data.columns)

# Preprocess model name to remove the other stuff
wanddb_data["model"] = wanddb_data["model"].apply(lambda x: x.split("_")[0])

for language in ["English", "Chinese"]:
    if language == "English":
        datasets = english_datasets
    else:
        datasets = chinese_datasets

    language_df = None

    for task_type in datasets.keys():
        task_list = datasets[task_type]

        cols = main_cols + task_list
        df = wanddb_data[cols]

        # Average across run_num
        df = (
            df.groupby(["model", "rotary", "topk", "topr"])
            .mean()
            .reset_index()
        )

        print(df)

        # Average the task columns
        # df[task_type] = df[task_list].mean(axis=1)
        print(df.columns)

        if language_df is None:
            language_df = df[["model", "rotary", "topk", "topr"] + task_list]
        else:

            language_df = pd.merge(
                language_df,
                df[["model", "rotary", "topk", "topr"] + task_list],
                on=["model", "rotary", "topk", "topr"],
                how="outer",
            )

    print(language_df.to_markdown())

    # Melt the dataframe to have a Task column with the task type and the Avg column with the average accuracy
    language_df = pd.melt(
        language_df,
        id_vars=["model", "rotary", "topk", "topr"],
        var_name="Task",
        value_name="Accuracy",
    )
    language_df["Task Type"] = language_df["Task"].map(task_types)
    language_df["Task"] = language_df["Task"].map(task_names)
    language_df.loc[language_df["rotary"] == "base_hf", "method"] = (
        "Full Attention"
    )

    # Where rotary is not base_hf, add the rotary name to the method column
    language_df.loc[language_df["rotary"] != "base_hf", "method"] = (
        "Loki ("
        + language_df["rotary"].apply(lambda x: rotary_names[x])
        + ", "
        + language_df["topk"].apply(
            lambda x: top_k_formatter(x, add_label=True)
        )
        + ", "
        + language_df["topr"].apply(
            lambda x: top_r_formatter(x, MODEL, add_label=True)
        )
        + ")"
    )

    # Chose either base_hf or where topk=0.25 and topr=0.25
    language_df = language_df[
        (language_df["rotary"] == "base_hf")
        | ((language_df["topk"] == 0.25) & (language_df["topr"] == 32))
        | ((language_df["topk"] == 0.125) & (language_df["topr"] == 64))
    ]

    language_df = language_df.sort_values(
        by=["rotary", "topk", "topr"], ascending=[True, False, False]
    )

    print(language_df)

    # Plot bar chart with X axis as the Task and hue as the method
    ax = plot_bar_chart(
        language_df,
        x="Task",
        y="Accuracy",
        hue="method",
        # title=f"Llama2-7B-Chat : LongBench {language} All Tasks Evaluation",
        title=f"Loki vs. Full Attention: LongBench {language} Tasks Evaluation",
        ylabel="Task Accuracy",
        xlabel="Task",
        figsize=(20, 6),
        xtick_rotation=30,
        legend_title="Method",
        hatches=["\\\\", "xxx", "xxx", "ooo", "ooo"],
        colors=[
            "#FD8A8A",
            "#A8D1D1",
            "#009E73",
            "#9EA1D4",
            "#643B9F",
            "#FFCBCB",
        ],
        ylabel_fontsize=20,
        xlabel_fontsize=22,
        title_fontsize=24,
        xtick_fontsize=16,
    )
    ax.set_xlabel("")
    ax.set_xticklabels(ax.get_xticklabels(), rotation=30, ha="right")

    # Add value labels to the bars
    for p in ax.patches:
        ax.annotate(
            f"{p.get_height():.2f}",
            (p.get_x() + p.get_width() / 2, p.get_height()),
            ha="center",
            va="center",
            fontsize=11,
            color="black",
            xytext=(0, 13),
            textcoords="offset points",
            rotation=90,
        )
    ax.legend(loc="best", fontsize=16)
    ax.set_ylim(0, 100)

    print(ax.get_xticklabels())

    if language == "English":
        trans = ax.get_xaxis_transform()
        ax.annotate(
            "Single-Doc QA",
            xy=(0.4, -0.3),
            xycoords=trans,
            ha="center",
            va="top",
        )
        ax.plot(
            [-1.0, 1.8],
            [-0.28, -0.28],
            color="k",
            transform=trans,
            clip_on=False,
            linestyle="solid",
        )

        ax.annotate(
            "Multi-Doc QA",
            xy=(4 - 0.6, -0.3),
            xycoords=trans,
            ha="center",
            va="top",
        )
        ax.plot(
            [2.6 - 0.6, 5.4 - 0.6],
            [-0.28, -0.28],
            color="k",
            transform=trans,
            clip_on=False,
            linestyle="solid",
        )

        ax.annotate(
            "Summarization",
            xy=(7 - 0.6, -0.3),
            xycoords=trans,
            ha="center",
            va="top",
        )
        ax.plot(
            [5.6 - 0.6, 8.4 - 0.6],
            [-0.28, -0.28],
            color="k",
            transform=trans,
            clip_on=False,
            linestyle="solid",
        )

        ax.annotate(
            "Few Shot Learning",
            xy=(10 - 0.6 + 0.1, -0.3),
            xycoords=trans,
            ha="center",
            va="top",
        )
        ax.plot(
            [8.6 - 0.6 + 0.3, 11.4 - 0.6 - 0.1],
            [-0.28, -0.28],
            color="k",
            transform=trans,
            clip_on=False,
            linestyle="solid",
        )

        ax.annotate(
            "Synthetic",
            xy=(12.5 - 0.6 - 0.1, -0.3),
            xycoords=trans,
            ha="center",
            va="top",
        )
        ax.plot(
            [11.6 - 0.6 - 0.1, 13.4 - 0.6 - 0.1],
            [-0.28, -0.28],
            color="k",
            transform=trans,
            clip_on=False,
            linestyle="solid",
        )

        ax.annotate(
            "Code Completion",
            xy=(14.5 - 0.6 + 0.1, -0.3),
            xycoords=trans,
            ha="center",
            va="top",
        )
        ax.plot(
            [13.6 - 0.6 + 0.2, 15.4 - 0.6],
            [-0.28, -0.28],
            color="k",
            transform=trans,
            clip_on=False,
            linestyle="solid",
        )

        ax.xaxis.labelpad = 40

        # ax.xaxis.set_tick_params(direction="out", pad=30)
    # Remove legend
    # ax.get_legend().remove()
    ax.set_xlim(-1.2)

    # set_aspect_ratio(axis=ax)
    plt.savefig(
        f"./{language}_ALL.pdf",
        bbox_inches="tight",
    )


==> figs/rebuttal/longbench/plot_perconfig.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
from setup_plot import *
import numpy as np
from utils import *
import json

matplotlib.use("TkAgg")

# mapping = {(4, 4): (0.25, 0.25), (8, 2): (0.125, 0.5), (2, 8): (0.5, 0.125)}
mapping = {
    (2, 2): (0.5, 0.5),
    (2, 4): (0.5, 0.25),
    (2, 8): (0.5, 0.125),
    (4, 2): (0.25, 0.5),
    (4, 4): (0.25, 0.25),
    (4, 8): (0.25, 0.125),
    (8, 2): (0.125, 0.5),
    (8, 4): (0.125, 0.25),
    (8, 8): (0.125, 0.125),
}


def load_compute_data():
    gen = 512
    sq = 3500

    mean_us = {}
    cols = ["topk", "topr", "mean_us"]
    compute_df = pd.DataFrame(columns=cols)

    for k, r in mapping.keys():
        fname = f"compute_files/prompt_{sq}_gen_{gen}_topk_{k}_topr_{r}.json"
        with open(fname, "r") as f:
            data = json.load(f)

            topk = mapping[(k, r)][0]
            topr = mapping[(k, r)][1]
            val = data["total"] - data["cache-update"]

            compute_df = compute_df.append(
                pd.DataFrame(
                    [[topk, topr, val]],
                    columns=cols,
                )
            )

    # compute_df = compute_df.reset_index()
    compute_df["Configuration"] = (
        "("
        + compute_df["topk"].apply(
            lambda x: top_k_formatter(x, add_label=True)
        )
        + ", "
        + compute_df["topr"].apply(
            lambda x: top_r_formatter(x, MODEL, add_label=True)
        )
        + ")"
    )

    fname = f"compute_files/prompt_{sq}_gen_{gen}_vanilla.json"
    with open(fname, "r") as f:
        data = json.load(f)

        val = data["total"] - data["cache-update"]

        compute_df = compute_df.append(
            pd.DataFrame(
                [[1, 1, val, "Full Attention"]],
                columns=cols + ["Configuration"],
            )
        )

    return compute_df.reset_index()


english_datasets = {
    "Single-Doc QA": ["narrativeqa", "qasper", "multifieldqa_en"],
    "Multi-Doc QA": ["hotpotqa", "2wikimqa", "musique"],
    "Summarization": ["gov_report", "qmsum", "multi_news"],
    "Few Shot Learning": ["trec", "triviaqa", "samsum"],
    "Synthetic": ["passage_count", "passage_retrieval_en"],
    "Code Completion": ["lcc", "repobench-p"],
}

main_cols = ["model", "rotary", "run_num", "topk", "topr"]

setup(axes_right=True)
setup_global(axes_right=True)

wanddb_data = pd.read_csv("./data/data.csv")
MODEL = "meta-llama/Llama-2-7b-hf"
print(wanddb_data.columns)

# Preprocess model name to remove the other stuff
wanddb_data["model"] = wanddb_data["model"].apply(lambda x: x.split("_")[0])

datasets = english_datasets
language_df = None


for task_type in datasets.keys():
    task_list = datasets[task_type]

    cols = main_cols + task_list
    df = wanddb_data[cols]

    # Average across run_num
    df = df.groupby(["model", "rotary", "topk", "topr"]).mean().reset_index()

    print(df)

    # Average the task columns
    df[task_type] = df[task_list].mean(axis=1)
    print(df.columns)

    if language_df is None:
        language_df = df[["model", "rotary", "topk", "topr"] + [task_type]]
    else:

        # Add the task type to the language_df making sure the columns are aligned
        language_df = pd.merge(
            language_df,
            df[["model", "rotary", "topk", "topr"] + [task_type]],
            on=["model", "rotary", "topk", "topr"],
            how="outer",
        )

print(language_df)

# Find the average of the task columns
language_df["Avg"] = language_df[list(english_datasets.keys())].mean(axis=1)

base_hf_val = language_df[language_df["rotary"] == "base_hf"]["Avg"].values[0]
language_df = language_df[language_df["rotary"] != "base_hf"]


language_df.loc[language_df["rotary"] == "base_hf", "Configuration"] = (
    "Full Attention"
)

# Where rotary is not base_hf, add the rotary name to the method column
language_df.loc[language_df["rotary"] != "base_hf", "Configuration"] = (
    "("
    + language_df["topk"].apply(lambda x: top_k_formatter(x, add_label=True))
    + ", "
    + language_df["topr"].apply(
        lambda x: top_r_formatter(x, MODEL, add_label=True)
    )
    + ")"
)

language_df = language_df.sort_values(by=["Configuration"], ascending=False)

# language_df = language_df[language_df["rotary"] != "base_hf"]
#
# language_df["Configuration"] = (
#    ""
#    + language_df["topk"].apply(lambda x: top_k_formatter(x, add_label=True))
#    + ", \n"
#    + language_df["topr"].apply(
#        lambda x: top_r_formatter(x, MODEL, add_label=True)
#    )
#    + ""
# )


language_df.loc[language_df["rotary"] == "base_hf", "rotary"] = (
    "Full Attention"
)
language_df.loc[language_df["rotary"] != "Full Attention", "rotary"] = (
    "Loki ("
    + language_df["rotary"].apply(
        lambda x: rotary_names[x] if x != "Full Attention" else ""
    )
    + ")"
)


# language_df = language_df[
#    ((language_df["topk"] == 0.25) & (language_df["topr"] == 32))
#    | ((language_df["topk"] == 0.125) & (language_df["topr"] == 64))
#    | ((language_df["topk"] == 0.5) & (language_df["topr"] == 16))
# ]
print(language_df)


ax = plot_bar_chart(
    language_df,
    x="Configuration",
    y="Avg",
    hue="rotary",
    width=0.8,
    title=f"Llama2-7B-Chat : LongBench Accuracy vs. Attention Times",
    title_fontsize=20,
    ylabel="Average Accuracy",
    xlabel="Configuration",
    figsize=(10, 6),
    xtick_rotation=45,
    legend_title="Method",
    hatches=["xxx", "ooo", "+++"],
    colors=[
        "#A8D1D1",
        "#9EA1D4",
        "#009E73",
        "#643B9F",
        "#FFCBCB",
        "#FD8A8A",
    ],
    # dodge=False,
    ylabel_fontsize=18,
    xlabel_fontsize=18,
)
# Pad the title
ax.title.set_position([0.5, 1.2])
print(ax.get_xticks())
ax.set_xlim(-2, len(language_df["Configuration"].unique()))

ax.bar(
    -1,
    base_hf_val,
    width=0.4,
    color="#FD8A8A",
    edgecolor="black",
    label="Full Attention",
    hatch="+++",
)

# Add value labels to the bars
for p in ax.patches:
    ax.annotate(
        f"{p.get_height():.2f}",
        (p.get_x() + p.get_width() / 2, p.get_height()),
        ha="center",
        va="center",
        fontsize=13,
        color="black",
        xytext=(0, 16),
        textcoords="offset points",
        rotation=90,
    )

ax.legend(
    title="Accuracy",
    loc="upper left",
    fontsize=14,
    title_fontsize=16,
    ncol=1,
    bbox_to_anchor=(0.0, 0.90),
)
handles, labels = ax.get_legend_handles_labels()
new_order = [2, 0, 1]  # Adjust the order based on the desired sequence
ax.legend(
    [handles[i] for i in new_order],
    [labels[i] for i in new_order],
    title="Accuracy",
    loc="upper left",
    fontsize=14,
    title_fontsize=16,
    ncol=1,
    bbox_to_anchor=(0.0, 0.90),
)

# ax.legend.set_title("Accuracy", prop={"size": 18})
ax.set_ylim(0, 100)
ax.set_xticklabels(ax.get_xticklabels(), rotation=45, ha="right")


compute_df = load_compute_data()
compute_df = compute_df.sort_values(by=["Configuration"], ascending=False)

ax2 = ax.twinx()

# plot_line_chart(
#    compute_df,
#    x="Configuration",
#    y="mean_us",
#    title="",
#    ylabel="Compute (s)",
#    xlabel="",
#    markers=True,
#    markersize=20,
#    dashes=[(2, 2)],
#    ax=ax2,
#    add_to_plot=True,
# )
# ax = sns.lineplot(
#    data=compute_df,
#    x="Configuration",
#    y="mean_us",
#    markers=True,
#    markersize=20,
#    ax=ax2,
#    color="black",
#    label="Actual compute",
# )

print(compute_df["Configuration"])
ax2.plot(
    # compute_df["Configuration"],
    np.arange(len(compute_df["Configuration"])) - 1,
    compute_df["mean_us"],
    marker="o",
    markersize=7,
    color="black",
    linestyle="--",
    label="Attention",
)

ax2.set_xticks(np.arange(len(compute_df["Configuration"])) - 1)
ax2.set_xticklabels(compute_df["Configuration"], rotation=45, ha="right")


# ax2.legend(title="Time", loc="upper right", fontsize=14, title_fontsize=16)
ax2.set_ylabel("Time (s)", fontsize=18)

all_axes = plt.gcf().get_axes()
for axis in all_axes:
    legend = axis.get_legend()
    if legend is not None:
        legend.remove()
        all_axes[-1].add_artist(legend)

ax2.set_ylim(0, 15)
ax2.set_yticks(np.arange(0, 16, 3))
ax.tick_params(axis="x", labelsize=14)
ax2.tick_params(axis="x", labelsize=14)
print(ax2.get_xticks())
plt.tight_layout()

# set_aspect_ratio(axis=ax2)
# set_aspect_ratio(axis=ax)


plt.savefig(
    f"./longbench_configuration.pdf",
    bbox_inches="tight",
)


==> figs/rebuttal/longbench/plot_tasktype_avg.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
from setup_plot import *
import numpy as np
from utils import *

matplotlib.use("TkAgg")

english_datasets = {
    "Single-Doc QA": ["narrativeqa", "qasper", "multifieldqa_en"],
    "Multi-Doc QA": ["hotpotqa", "2wikimqa", "musique"],
    "Summarization": ["gov_report", "qmsum", "multi_news"],
    "Few Shot Learning": ["trec", "triviaqa", "samsum"],
    "Synthetic": ["passage_count", "passage_retrieval_en"],
    "Code Completion": ["lcc", "repobench-p"],
}

chinese_datasets = {
    "Single-Doc QA": ["multifieldqa_zh"],
    "Multi-Doc QA": ["dureader"],
    "Summarization": ["vcsum"],
    "Few Shot Learning": ["lsht"],
    "Code Completion": ["passage_retrieval_zh"],
}

main_cols = ["model", "rotary", "run_num", "topk", "topr"]

setup()
setup_global()

wanddb_data = pd.read_csv("./data/data.csv")
MODEL = "meta-llama/Llama-2-7b-hf"
# wanddb_data = wanddb_data

print(wanddb_data.columns)

# Preprocess model name to remove the other stuff
wanddb_data["model"] = wanddb_data["model"].apply(lambda x: x.split("_")[0])

for language in ["English", "Chinese"]:
    if language == "English":
        datasets = english_datasets
    else:
        datasets = chinese_datasets

    language_df = None

    for task_type in datasets.keys():
        task_list = datasets[task_type]

        cols = main_cols + task_list
        df = wanddb_data[cols]

        # Average across run_num
        df = (
            df.groupby(["model", "rotary", "topk", "topr"])
            .mean()
            .reset_index()
        )

        print(df)

        # Average the task columns
        df[task_type] = df[task_list].mean(axis=1)
        print(df.columns)

        if language_df is None:
            language_df = df[["model", "rotary", "topk", "topr"] + [task_type]]
        else:

            # Add the task type to the language_df making sure the columns are aligned
            language_df = pd.merge(
                language_df,
                df[["model", "rotary", "topk", "topr"] + [task_type]],
                on=["model", "rotary", "topk", "topr"],
                how="outer",
            )

    print(language_df.to_markdown())

    # Melt the dataframe to have a Task column with the task type and the Avg column with the average accuracy
    language_df = pd.melt(
        language_df,
        id_vars=["model", "rotary", "topk", "topr"],
        var_name="Task",
        value_name="Average Accuracy",
    )
    language_df.loc[language_df["rotary"] == "base_hf", "method"] = (
        "Full Attention"
    )

    # Where rotary is not base_hf, add the rotary name to the method column
    language_df.loc[language_df["rotary"] != "base_hf", "method"] = (
        "PCA-TopK ("
        + language_df["rotary"].apply(lambda x: rotary_names[x])
        + ")"
        # + ", "
        # + language_df["topk"].apply(
        #    lambda x: top_k_formatter(x, add_label=True)
        # )
        # + ", "
        # + language_df["topr"].apply(
        #    lambda x: top_r_formatter(x, MODEL, add_label=True)
        # )
        # + ")"
    )

    # Chose either base_hf or where topk=0.25 and topr=0.25
    language_df = language_df[
        (language_df["rotary"] == "base_hf")
        | ((language_df["topk"] == 0.25) & (language_df["topr"] == 32))
    ]

    # Plot bar chart with X axis as the Task and hue as the method
    ax = plot_bar_chart(
        language_df,
        x="Task",
        y="Average Accuracy",
        hue="method",
        width=0.9,
        title=f"Llama2-7B-Chat : LongBench {language} Task Category Evaluation \n ($k_f$=0.25, $d_f$=0.25)",
        ylabel="Average Accuracy",
        xlabel="Task Category",
        figsize=(10, 6),
        xtick_rotation=45,
        legend_title="Method",
        hatches=["+++", "xxx", "ooo"],
        colors=[
            "#FD8A8A",
            "#A8D1D1",
            "#9EA1D4",
            "#009E73",
            "#643B9F",
            "#FFCBCB",
        ],
        ylabel_fontsize=18,
    )

    # Add value labels to the bars
    for p in ax.patches:
        ax.annotate(
            f"{p.get_height():.2f}",
            (p.get_x() + p.get_width() / 2, p.get_height()),
            ha="center",
            va="center",
            fontsize=9,
            color="black",
            xytext=(0, 12),
            textcoords="offset points",
            rotation=90,
        )

    ax.set_ylim(0, 100)
    ax.legend(loc="upper left", fontsize=14)

    set_aspect_ratio(axis=ax)
    plt.savefig(
        f"./{language}_AVG.pdf",
        bbox_inches="tight",
    )


==> figs/rebuttal/longbench/setup_plot.py <==
""" Plotting utilities.
    author: Daniel Nichols
    date: May 2023
"""

# std imports
from typing import Iterable, Optional, Tuple, Union

# tpl imports
from cycler import cycler
import matplotlib as mpl
from matplotlib import pyplot as plt
import pandas as pd
import seaborn as sns
from matplotlib import font_manager as fm
from matplotlib.pyplot import gca
import matplotlib


def set_aspect_ratio(ratio=3 / 5, logx=None, logy=None, axis=None):
    if axis is None:
        axis = gca()
    xleft, xright = axis.get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = axis.get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    axis.set_aspect(abs((xright - xleft) / (ybottom - ytop)) * ratio)


def render(ax, output: Optional[str] = None):
    """Render a plot"""
    if output:
        plt.savefig(output)
    else:
        plt.show()


def plot_line_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    logx: Optional[int] = None,
    figsize: tuple = (12, 8),
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    tight_layout: bool = False,
    add_to_plot: bool = False,
    **kwargs
):
    """Plot a line chart"""
    if add_to_plot:
        ax = sns.lineplot(data=df, x=x, y=y, **kwargs)
        global_cycler = cycler(color=get_colors()) + cycler(
            linestyle=get_linestyles()
        )
        ax.set_prop_cycle(global_cycler)
        return ax

    plt.figure(figsize=figsize)
    ax = sns.lineplot(data=df, x=x, y=y, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)

    if logx:
        ax.set_xscale("log", base=logx)

    if xlim:
        ax.set_xlim(xlim)
    if ylim:
        ax.set_ylim(ylim)

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    global_cycler = cycler(color=get_colors()) + cycler(
        linestyle=get_linestyles()
    )
    ax.set_prop_cycle(global_cycler)

    if legend_title:
        ax.get_legend().set_title(legend_title)

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_cat_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    xtick_rotation: int = 0,
    figsize: tuple = (5, 3),
    colors: Optional[Iterable[str]] = None,
    linestyles: Optional[Iterable[str]] = None,
    hatch: bool = True,
    hatches: Optional[Iterable[str]] = None,
    tight_layout: bool = True,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    logx: Optional[int] = None,
    logy: Optional[int] = None,
    labels: bool = False,
    label_fontsize: Optional[int] = None,
    label_fmt: str = "{:.2f}",
    label_xytext: Tuple[int, int] = (0, 10),
    error: Optional[str] = None,
    add_to_plot: bool = False,
    **kwargs
):
    """Plot a bar chart"""
    if add_to_plot:
        colors = colors or get_colors()
        ax = sns.catplot(data=df, x=x, y=y, palette=colors, **kwargs)
        return ax
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    ax = sns.catplot(data=df, x=x, y=y, palette=colors, **kwargs)
    # ax.set_axis_labels(xlabel, ylabel, fontsize=ylabel_fontsize)
    # ax.set_xticklabels(ax.axes[0].get_xticklabels(), rotation=xtick_rotation)
    plt.suptitle(title, fontsize=title_fontsize)

    # if legend_title is not None:
    #    if legend_title == "":
    #        legend_handles, legend_labels = ax.get_legend_handles_labels()
    #        ax.legend(handles=legend_handles[:], labels=legend_labels[:])
    #    else:
    #        ax.get_legend().set_title(legend_title)

    if logx:
        ax.set_xscale("log", base=logx)
    if logy:
        ax.set_yscale("log", base=logy)

    # if xlim:
    #    ax.set_xlim(xlim)
    # if ylim:
    #    ax.set_ylim(ylim)

    if error:
        ax.errorbar(
            x=df[x],
            y=df[y],
            yerr=df[error],
            fmt="none",
            color="#606060",
            capsize=5,
            elinewidth=2,
            capthick=2,
        )

    # if labels:
    #    for p in ax.patches:
    #        ax.annotate(
    #            label_fmt.format(p.get_height()),
    #            (p.get_x() + p.get_width() / 2.0, p.get_height()),
    #            ha="center",
    #            va="center",
    #            xytext=label_xytext,
    #            textcoords="offset points",
    #            fontsize=label_fontsize,
    #        )

    # ax.yaxis.grid(linestyle="dashed")
    # ax.spines["left"].set_color("#606060")
    # ax.spines["bottom"].set_color("#606060")
    # ax.spines["right"].set_color("#606060")
    # linestyles = linestyles or get_linestyles()
    # if len(colors) > len(linestyles):
    #    linestyles = linestyles * (len(colors) // len(linestyles) + 1)
    #    linestyles = linestyles[: len(colors)]
    # global_cycler = cycler(color=colors) + cycler(linestyle=linestyles)
    # ax.set_prop_cycle(global_cycler)

    # if hatch:
    #    hatches = hatches or get_hatches()

    #    if "hue" in kwargs:
    #        n_groups = len(df[kwargs["hue"]].unique())
    #        group_size = len(df[x].unique())
    #    else:
    #        n_groups = len(df[x].unique())
    #        group_size = 1

    #    print(len(ax.patches))
    #    for i, bar in enumerate(ax.patches):
    #        bar.set_hatch(hatches[(i // group_size) % len(hatches)])
    #        bar.set_edgecolor("k")

    #    if "hue" in kwargs:
    #        for i, p in enumerate(ax.get_legend().get_patches()):
    #            p.set_hatch(hatches[(i % n_groups) % len(hatches)])
    #            p.set_edgecolor("k")

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_bar_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    xrange: Optional[Iterable[Union[int, float]]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    xtick_rotation: int = 0,
    xtick_fontsize: Optional[int] = None,
    figsize: tuple = (5, 3),
    colors: Optional[Iterable[str]] = None,
    linestyles: Optional[Iterable[str]] = None,
    hatch: bool = True,
    hatches: Optional[Iterable[str]] = None,
    tight_layout: bool = True,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    logx: Optional[int] = None,
    logy: Optional[int] = None,
    labels: bool = False,
    label_fontsize: Optional[int] = None,
    label_fmt: str = "{:.2f}",
    label_xytext: Tuple[int, int] = (0, 10),
    error: Optional[str] = None,
    add_to_plot: bool = False,
    **kwargs
):
    """Plot a bar chart"""
    if add_to_plot:
        colors = colors or get_colors()
        ax = sns.barplot(data=df, x=x, y=y, palette=colors, **kwargs)
        return ax
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    if xrange is None:
        ax = sns.barplot(data=df, x=x, y=y, palette=colors, **kwargs)
    else:
        ax = sns.barplot(data=df, x=xrange, y=y, palette=colors, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    if xtick_fontsize:
        ax.set_xticklabels(
            ax.get_xticklabels(),
            rotation=xtick_rotation,
            fontsize=xtick_fontsize,
        )
    else:
        ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if legend_title is not None:
        if legend_title == "":
            legend_handles, legend_labels = ax.get_legend_handles_labels()
            ax.legend(handles=legend_handles[:], labels=legend_labels[:])
        else:
            ax.get_legend().set_title(legend_title)

    if logx:
        ax.set_xscale("log", base=logx)
    if logy:
        ax.set_yscale("log", base=logy)

    if xlim:
        ax.set_xlim(xlim)
    if ylim:
        ax.set_ylim(ylim)

    if error:
        ax.errorbar(
            x=df[x],
            y=df[y],
            yerr=df[error],
            fmt="none",
            color="#606060",
            capsize=5,
            elinewidth=2,
            capthick=2,
        )

    if labels:
        for p in ax.patches:
            ax.annotate(
                label_fmt.format(p.get_height()),
                (p.get_x() + p.get_width() / 2.0, p.get_height()),
                ha="center",
                va="center",
                xytext=label_xytext,
                textcoords="offset points",
                fontsize=label_fontsize,
            )

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    ax.spines["right"].set_color("#606060")
    linestyles = linestyles or get_linestyles()
    if len(colors) > len(linestyles):
        linestyles = linestyles * (len(colors) // len(linestyles) + 1)
        linestyles = linestyles[: len(colors)]
    global_cycler = cycler(color=colors) + cycler(linestyle=linestyles)
    ax.set_prop_cycle(global_cycler)

    if hatch:
        hatches = hatches or get_hatches()

        if "hue" in kwargs:
            n_groups = len(df[kwargs["hue"]].unique())
            group_size = len(df[x].unique())
        else:
            n_groups = len(df[x].unique())
            group_size = 1

        print(len(ax.patches))
        for i, bar in enumerate(ax.patches):
            bar.set_hatch(hatches[(i // group_size) % len(hatches)])
            bar.set_edgecolor("k")

        if "hue" in kwargs:
            for i, p in enumerate(ax.get_legend().get_patches()):
                p.set_hatch(hatches[(i % n_groups) % len(hatches)])
                p.set_edgecolor("k")

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_scatter(
    df: pd.DataFrame,
    x: str,
    y: str,
    hue: Optional[str] = None,
    label: bool = False,
    label_col: Optional[str] = None,
    title: Optional[str] = None,
    xlabel: Optional[str] = None,
    ylabel: Optional[str] = None,
    legend_title: Optional[str] = None,
    figsize: tuple = (12, 8),
    output: Optional[str] = None,
    **kwargs
):
    """Plot a scatter plot"""
    plt.figure(figsize=figsize)
    colors = get_darker_colors()
    markers = get_markers()

    if hue:
        # Get the number of unique values in the hue column
        n_hue = len(df[hue].unique())
        colors = colors[:n_hue]

    if kwargs.get("style"):
        style = kwargs["style"]
        n_markers = len(df[style].unique())
        markers = markers[:n_markers]

    ax = sns.scatterplot(
        data=df, x=x, y=y, hue=hue, palette=colors, markers=markers, **kwargs
    )
    ax.set_title(title)
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    if legend_title:
        ax.get_legend().set_title(legend_title)

    if label and label_col:
        for line in range(0, df.shape[0]):
            ax.text(
                df[x][line] + 0.0001,
                df[y][line],
                df[label_col][line],
                horizontalalignment="left",
                size="small",
                color="black",
            )

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    linestyles = get_linestyles()[:n_hue]
    global_cycler = cycler(color=colors) + cycler(linestyle=linestyles)
    ax.set_prop_cycle(global_cycler)

    plt.tight_layout()

    return ax


def plot_heatmap(
    df: pd.DataFrame,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    ytick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a heatmap"""
    plt.figure(figsize=figsize)
    ax = sns.heatmap(data=df, **kwargs)

    if title:
        ax.set_title(title, fontsize=title_fontsize)

    if xlabel:
        ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)

    if ylabel:
        ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)

    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)
    ax.set_yticklabels(ax.get_yticklabels(), rotation=ytick_rotation)

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_boxplot(
    df: pd.DataFrame,
    x: str,
    y: str,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    colors: Optional[Iterable[str]] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a boxplot"""
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    PROPS = {
        "boxprops": {"edgecolor": "black"},
        "medianprops": {"color": "black"},
        "whiskerprops": {"color": "black"},
        "capprops": {"color": "black"},
    }
    ax = sns.boxplot(data=df, x=x, y=y, palette=colors, **PROPS, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if xlim:
        ax.set_xlim(xlim)

    if ylim:
        ax.set_ylim(ylim)

    if tight_layout:
        plt.tight_layout()

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")

    return ax


def plot_violin(
    df: pd.DataFrame,
    x: str,
    y: str,
    hue: Optional[str] = None,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    colors: Optional[Iterable[str]] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a boxplot"""
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    ax = sns.violinplot(data=df, x=x, y=y, hue=hue, palette=colors, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if xlim:
        ax.set_xlim(xlim)

    if ylim:
        ax.set_ylim(ylim)

    if tight_layout:
        plt.tight_layout()

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")

    return ax


def set_font(ttf_fpath, font_scale=1.0):
    from matplotlib.font_manager import FontProperties, fontManager

    fontManager.addfont(ttf_fpath)
    prop = FontProperties(fname=ttf_fpath)
    sns.set(font=prop.get_name(), font_scale=font_scale)


def setup(axes_right=False):
    mpl.use("Agg")
    mpl.rcParams["axes.spines.right"] = False
    mpl.rcParams["axes.spines.top"] = axes_right
    mpl.rcParams["lines.linewidth"] = 2
    mpl.rcParams["lines.markersize"] = 8
    mpl.rcParams["font.size"] = 18

    sns.set_style(rc={"axes.facecolor": "w", "grid.color": "#a9a9a9"})
    # sns.set_style(rc={'axes.facecolor': "w", "grid.color": "w"})


def setup_global(axes_right=False):
    font_entry = fm.FontEntry(fname="./gillsans.ttf", name="gill-sans")

    # set font
    fm.fontManager.ttflist.insert(0, font_entry)
    mpl.rcParams["font.family"] = font_entry.name

    mpl.use("Agg")
    mpl.rcParams["axes.spines.right"] = axes_right
    mpl.rcParams["axes.spines.top"] = False
    mpl.rcParams["lines.linewidth"] = 2
    mpl.rcParams["lines.markersize"] = 5
    mpl.rcParams["hatch.linewidth"] = 0.5


linestyle_tuple = [
    ("solid", "solid"),  # Same as (0, ()) or '-'
    ("dotted", "dotted"),  # Same as (0, (1, 1)) or '.'
    ("dashed", "dashed"),  # Same as '--'
    ("dashdot", "dashdot"),
    ("loosely dotted", (0, (1, 10))),
    ("dotted", (0, (1, 1))),
    ("densely dotted", (0, (1, 1))),
    ("loosely dashed", (0, (5, 10))),
    ("dashed", (0, (5, 5))),
    ("densely dashed", (0, (5, 1))),
    ("loosely dashdotted", (0, (3, 10, 1, 10))),
    ("dashdotted", (0, (3, 5, 1, 5))),
    ("densely dashdotted", (0, (3, 1, 1, 1))),
    ("dashdotdotted", (0, (3, 5, 1, 5, 1, 5))),
    ("loosely dashdotdotted", (0, (3, 10, 1, 10, 1, 10))),
    ("densely dashdotdotted", (0, (3, 1, 1, 1, 1, 1))),
]

linestyle_dict = {k: v for k, v in linestyle_tuple}


def get_colors():
    # return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']
    # return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#643B9F', '#E03A3D']
    return ["#FD8A8A", "#A8D1D1", "#9EA1D4", "#FFCBCB", "#DFEBEB", "#F1F7B5"]


def get_darker_colors():
    # Return darker tones of the colors in get_colors()
    return ["#E03A3D", "#0072B2", "#643B9F", "#D55E00", "#009E73", "#CC79A7"]


def get_hatches():
    return [
        "x",
        "xxx",
        "\\\\",
        "||",
        "///",
        "+",
        "o",
        ".",
        "*",
        "-",
        "ooo",
        "+++",
    ]


def get_linestyles():
    return [
        linestyle_dict["solid"],
        linestyle_dict["dotted"],
        linestyle_dict["dashed"],
        linestyle_dict["dashdotted"],
        linestyle_dict["dashdotdotted"],
        linestyle_dict["solid"],
    ]


def get_markers():
    return ["o", "^", "s", "o", "d", "x"]


==> figs/rebuttal/longbench/utils.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np

models = {
    "meta-llama/Llama-2-7b-hf": 128,
    "meta-llama/Llama-2-13b-hf": 128,
    "meta-llama/Llama-2-70b-hf": 128,
    "meta-llama/Meta-Llama-3-8B": 128,
    "meta-llama/Meta-Llama-3-70B": 128,
    "TinyLlama/TinyLlama-1.1B-Chat-v1.0": 64,
    "mistralai/Mistral-7B-v0.1": 128,
    "mistralai/Mixtral-8x7B-v0.1": 128,
}

model_names = {
    "meta-llama/Llama-2-7b-hf": "Llama2-7B",
    "meta-llama/Llama-2-13b-hf": "Llama2-13B",
    "meta-llama/Llama-2-70b-hf": "Llama2-70B",
    "meta-llama/Meta-Llama-3-8B": "Llama3-8B",
    "meta-llama/Meta-Llama-3-70B": "Llama3-70B",
    "TinyLlama/TinyLlama-1.1B-Chat-v1.0": "TinyLlama-1.1B",
    "mistralai/Mistral-7B-v0.1": "Mistral-7B",
    "mistralai/Mixtral-8x7B-v0.1": "Mixtral-8x7B",
}

tasks = [
    "hellaswag_acc_norm",
    "truthfulqa_mc2_acc",
    "winogrande_acc",
    "arc_challenge_acc_norm",
    "gsm8k_exact_match,strict-match",
    "mmlu_acc",
]

task_names = {
    "perplexity": "PPL",
    "hellaswag_acc_norm": "Hellaswag",
    "truthfulqa_mc2_acc": "TQA",
    "winogrande_acc": "Winogrande",
    "arc_challenge_acc_norm": "ARC",
    "gsm8k_exact_match,strict-match": "GSM8K",
    "mmlu_acc": "MMLU",
    "Avg_no_gsm": "Avg\n(w/o GSM8K)",
    "Avg": "Avg",
}

method_names = {
    "pca_topk": "Loki",
    "base_hf": "Full Attention",
    "h2o": "H2O",
    "topk": "Exact-TopK",
}

dataset_names = {
    "wikitext": "Wikitext",
    "c4": "C4",
    "bookcorpus": "BookCorpus",
}

rotary_names = {"postrotary": "post", "prerotary": "pre", "base_hf": "Base HF"}


def method_formatter(x):
    if x == "pca_topk":
        return "Loki"
    elif x == "base_hf":
        return "Full Attention"
    elif x == "h2o":
        return "H2O"
    else:
        return x


def top_k_formatter(x, add_label=False):
    if x == -1:
        return "na"
    if add_label:
        # Generate latex for "k"

        return r"$k_f=${:.3g}".format(x)
    else:
        return "{:.3g}".format(x)


def top_r_formatter(x, model, add_label=False):
    if x == -1:
        return "na"
    if x < 1:
        if add_label:
            return r"$d_f=${:.3g}".format(x)
        else:
            return "{:.3g}".format(x)
    if model == "TinyLlama/TinyLlama-1.1B-Chat-v1.0":
        print(x)
        print(models[model])
        print(x / models[model])
    r_perc = x / models[model]
    if add_label:
        return r"$d_f=${:.3g}".format(r_perc)
    else:
        return "{:.3g}".format(r_perc)


def preprocess_df(df, methods=None, transform_datasets=["wikitext"]):
    # Add "wikitext" to the "transform_dataset" column for the rows where
    # method == "pca_topk" and "transform_dataset" == NA
    df.loc[
        (df["method"] == "pca_topk") & (df["transform_dataset"].isna()),
        "transform_dataset",
    ] = "wikitext"

    # Return only thr rows where the "method" column is in the "methods" list
    if methods:
        df = df[df["method"].isin(methods)]

    # By default, return only the rows where the "transform_dataset" column is wikitext
    if transform_datasets is not None:
        df = df[
            df["transform_dataset"].isin(transform_datasets)
            | df["transform_dataset"].isna()
        ]
    return df


def get_model_df(df, model):
    df_model = df[df["model"] == model]

    df_model = df_model[
        [
            "model",
            "Tags",
            "rotary_type",
            "transform_dataset",
            "method",
            "top_k",
            "top_r",
            "compression_ratio.mean",
            "perplexity",
        ]
        + tasks
    ]

    df_model_ppl = (
        df_model[df_model["Tags"] == "ppl"]
        .reset_index()
        .sort_values(
            by=[
                "method",
                "rotary_type",
                "top_k",
                "top_r",
                "compression_ratio.mean",
            ],
            ascending=[True, True, False, False, False],
        )
        .drop(columns=tasks)
    )

    df_model_eval = (
        df_model[df_model["Tags"] == "lm_harness"]
        .reset_index()
        .sort_values(
            by=[
                "method",
                "rotary_type",
                "top_k",
                "top_r",
                "compression_ratio.mean",
            ],
            ascending=[True, True, False, False, False],
        )
        .drop(columns="perplexity")
    )

    df_model_1 = pd.merge(
        df_model_ppl,
        df_model_eval,
        on=[
            "model",
            "transform_dataset",
            "rotary_type",
            "method",
            "top_k",
            "top_r",
            "compression_ratio.mean",
        ],
        how="outer",
    )

    # For the "perplexity" column, round the values to 4 decimal places
    df_model_1["perplexity"] = df_model_1["perplexity"].round(4)

    # For all the columns in the "tasks" list, multiply the values by 100 and round them to 2 decimal places
    df_model_1[tasks] = df_model_1[tasks] * 100
    df_model_1[tasks] = df_model_1[tasks].round(2)

    df_model_1["Avg"] = df_model_1[tasks].mean(axis=1)
    df_model_1["Avg"] = df_model_1["Avg"].round(2)

    # Also compute the average without the "gsm8k_exact_match,strict-match" column
    tasks_no_gsm = [
        task for task in tasks if task != "gsm8k_exact_match,strict-match"
    ]
    df_model_1["Avg_no_gsm"] = df_model_1[tasks_no_gsm].mean(axis=1)
    df_model_1["Avg_no_gsm"] = df_model_1["Avg_no_gsm"].round(2)

    df_model_1 = df_model_1[
        [
            "model",
            "transform_dataset",
            "rotary_type",
            "method",
            "top_k",
            "top_r",
            "compression_ratio.mean",
            "perplexity",
        ]
        + tasks
        + ["Avg", "Avg_no_gsm"]
    ].reset_index()
    return df_model_1


==> figs/rebuttal/variable_r/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
from setup_plot import *
import numpy as np
from utils import *

matplotlib.use("TkAgg")

setup()
setup_global()

models_to_plot = [
    "meta-llama/Llama-2-7b-hf",
    "meta-llama/Llama-2-13b-hf",
    "meta-llama/Meta-Llama-3-8B",
]

wanddb_data = pd.read_csv("./data/data_all.csv")
wanddb_data = preprocess_df(wanddb_data, methods=["pca_topk"])

wandb_original_data = pd.read_csv("./data/data_original.csv")
wandb_original_data = preprocess_df(wandb_original_data, methods=["pca_topk"])
wandb_original_data["compression_ratio.mean"] = wandb_original_data["top_r"]

print(wanddb_data)

for model in models_to_plot:

    df = get_model_df(wanddb_data, model)
    df["Dimensionality"] = "Variable"
    original_df = get_model_df(wandb_original_data, model)
    original_df["compression_ratio.mean"] = (
        original_df["top_r"] / models[model]
    )
    original_df["Dimensionality"] = "Fixed"

    # Concat dfs
    df = pd.concat([df, original_df]).reset_index()
    df = df.sort_values(
        by=["rotary_type", "Dimensionality"], ascending=[True, True]
    )

    model_name = model_names[model]

    # Remove the topk=0.5 case
    df = df[df["top_k"] == 0.25]
    # original_df = original_df[original_df["top_k"] == 0.5]

    # Plot the perplexity for each model with X-axis as the compression ratio and hue as (rotary, topk)
    df["model"] = df["model"].map(model_names)
    df["rotary_type"] = df["rotary_type"].map(rotary_names)

    df["Configuration"] = (
        "("
        + df["rotary_type"]
        + ", "
        + df["Dimensionality"]
        # + ", "
        # + df["top_k"].apply(lambda x: top_k_formatter(x, add_label=True))
        + ")"
    )
    df["Hue"] = (
        "("
        + df["rotary_type"]
        + ","
        + df["top_k"].apply(lambda x: top_k_formatter(x, add_label=True))
        + ")"
    )

    hue_list = df["Configuration"].unique().tolist()

    # original_df["model"] = original_df["model"].map(model_names)
    # original_df["rotary_type"] = original_df["rotary_type"].map(rotary_names)
    # hue_list.extend(original_df["Hue"].unique().tolist())

    ax = plot_line_chart(
        df,
        x="compression_ratio.mean",
        y="Avg",
        hue="rotary_type",
        style="Configuration",
        dashes=[(1, 0), (2, 4), (1, 0), (2, 4)],
        title=f"{model_name} : Fixed vs. Variable $d_f$ policy $(k_f = 0.25)$",
        markers=True,
        markersize=14,
        ylabel_fontsize=26,
        xlabel_fontsize=26,
        title_fontsize=28,
        ylabel="Average Task Accuracy",
        xlabel="Compression Ratio",
        figsize=(10, 6),
    )
    ax.legend(labels=hue_list, fontsize=20)

    # ax = plot_line_chart(
    #    original_df,
    #    x="compression_ratio.mean",
    #    y="Avg",
    #    hue="Hue",
    #    title=model,
    #    markers=True,
    #    markersize=10,
    #    dashes=[(2, 2)],
    #    style=True,
    #    add_to_plot=True,
    # )

    # ax.legend(
    #    labels=original_df["Hue"].unique(),
    # )

    ax.tick_params(axis="x", labelsize=22)
    ax.tick_params(axis="y", labelsize=22)

    set_aspect_ratio(axis=ax)
    plt.savefig(
        f"./{model_name}_perplexity.pdf",
        bbox_inches="tight",
    )

    print(df)


==> figs/rebuttal/variable_r/setup_plot.py <==
""" Plotting utilities.
    author: Daniel Nichols
    date: May 2023
"""

# std imports
from typing import Iterable, Optional, Tuple, Union

# tpl imports
from cycler import cycler
import matplotlib as mpl
from matplotlib import pyplot as plt
import pandas as pd
import seaborn as sns
from matplotlib import font_manager as fm
from matplotlib.pyplot import gca
import matplotlib


def set_aspect_ratio(ratio=3 / 5, logx=None, logy=None, axis=None):
    if axis is None:
        axis = gca()
    xleft, xright = axis.get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = axis.get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    axis.set_aspect(abs((xright - xleft) / (ybottom - ytop)) * ratio)


def render(ax, output: Optional[str] = None):
    """Render a plot"""
    if output:
        plt.savefig(output)
    else:
        plt.show()


def plot_line_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    logx: Optional[int] = None,
    figsize: tuple = (12, 8),
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    tight_layout: bool = False,
    add_to_plot: bool = False,
    **kwargs
):
    """Plot a line chart"""
    if add_to_plot:
        ax = sns.lineplot(data=df, x=x, y=y, **kwargs)
        return ax

    plt.figure(figsize=figsize)
    ax = sns.lineplot(data=df, x=x, y=y, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)

    if logx:
        ax.set_xscale("log", base=logx)

    if xlim:
        ax.set_xlim(xlim)
    if ylim:
        ax.set_ylim(ylim)

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    global_cycler = cycler(color=get_colors()) + cycler(
        linestyle=get_linestyles()
    )
    ax.set_prop_cycle(global_cycler)

    if legend_title:
        ax.get_legend().set_title(legend_title)

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_bar_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    xtick_rotation: int = 0,
    figsize: tuple = (5, 3),
    colors: Optional[Iterable[str]] = None,
    linestyles: Optional[Iterable[str]] = None,
    hatch: bool = True,
    hatches: Optional[Iterable[str]] = None,
    tight_layout: bool = True,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    logx: Optional[int] = None,
    logy: Optional[int] = None,
    labels: bool = False,
    label_fontsize: Optional[int] = None,
    label_fmt: str = "{:.2f}",
    label_xytext: Tuple[int, int] = (0, 10),
    error: Optional[str] = None,
    add_to_plot: bool = False,
    **kwargs
):
    """Plot a bar chart"""
    if add_to_plot:
        colors = colors or get_colors()
        ax = sns.barplot(data=df, x=x, y=y, palette=colors, **kwargs)
        return ax
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    ax = sns.barplot(data=df, x=x, y=y, palette=colors, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if legend_title is not None:
        if legend_title == "":
            legend_handles, legend_labels = ax.get_legend_handles_labels()
            ax.legend(handles=legend_handles[:], labels=legend_labels[:])
        else:
            ax.get_legend().set_title(legend_title)

    if logx:
        ax.set_xscale("log", base=logx)
    if logy:
        ax.set_yscale("log", base=logy)

    if xlim:
        ax.set_xlim(xlim)
    if ylim:
        ax.set_ylim(ylim)

    if error:
        ax.errorbar(
            x=df[x],
            y=df[y],
            yerr=df[error],
            fmt="none",
            color="#606060",
            capsize=5,
            elinewidth=2,
            capthick=2,
        )

    if labels:
        for p in ax.patches:
            ax.annotate(
                label_fmt.format(p.get_height()),
                (p.get_x() + p.get_width() / 2.0, p.get_height()),
                ha="center",
                va="center",
                xytext=label_xytext,
                textcoords="offset points",
                fontsize=label_fontsize,
            )

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    linestyles = linestyles or get_linestyles()
    if len(colors) > len(linestyles):
        linestyles = linestyles * (len(colors) // len(linestyles) + 1)
        linestyles = linestyles[: len(colors)]
    global_cycler = cycler(color=colors) + cycler(linestyle=linestyles)
    ax.set_prop_cycle(global_cycler)

    if hatch:
        hatches = hatches or get_hatches()

        if "hue" in kwargs:
            n_groups = len(df[kwargs["hue"]].unique())
            group_size = len(df[x].unique())
        else:
            n_groups = len(df[x].unique())
            group_size = 1

        print(len(ax.patches))
        for i, bar in enumerate(ax.patches):
            bar.set_hatch(hatches[(i // group_size) % len(hatches)])
            bar.set_edgecolor("k")

        if "hue" in kwargs:
            for i, p in enumerate(ax.get_legend().get_patches()):
                p.set_hatch(hatches[(i % n_groups) % len(hatches)])
                p.set_edgecolor("k")

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_scatter(
    df: pd.DataFrame,
    x: str,
    y: str,
    hue: Optional[str] = None,
    label: bool = False,
    label_col: Optional[str] = None,
    title: Optional[str] = None,
    xlabel: Optional[str] = None,
    ylabel: Optional[str] = None,
    legend_title: Optional[str] = None,
    figsize: tuple = (12, 8),
    output: Optional[str] = None,
    **kwargs
):
    """Plot a scatter plot"""
    plt.figure(figsize=figsize)
    colors = get_darker_colors()
    markers = get_markers()

    if hue:
        # Get the number of unique values in the hue column
        n_hue = len(df[hue].unique())
        colors = colors[:n_hue]

    if kwargs.get("style"):
        style = kwargs["style"]
        n_markers = len(df[style].unique())
        markers = markers[:n_markers]

    ax = sns.scatterplot(
        data=df, x=x, y=y, hue=hue, palette=colors, markers=markers, **kwargs
    )
    ax.set_title(title)
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    if legend_title:
        ax.get_legend().set_title(legend_title)

    if label and label_col:
        for line in range(0, df.shape[0]):
            ax.text(
                df[x][line] + 0.0001,
                df[y][line],
                df[label_col][line],
                horizontalalignment="left",
                size="small",
                color="black",
            )

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    linestyles = get_linestyles()[:n_hue]
    global_cycler = cycler(color=colors) + cycler(linestyle=linestyles)
    ax.set_prop_cycle(global_cycler)

    plt.tight_layout()

    return ax


def plot_heatmap(
    df: pd.DataFrame,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    ytick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a heatmap"""
    plt.figure(figsize=figsize)
    ax = sns.heatmap(data=df, **kwargs)

    if title:
        ax.set_title(title, fontsize=title_fontsize)

    if xlabel:
        ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)

    if ylabel:
        ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)

    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)
    ax.set_yticklabels(ax.get_yticklabels(), rotation=ytick_rotation)

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_boxplot(
    df: pd.DataFrame,
    x: str,
    y: str,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    colors: Optional[Iterable[str]] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a boxplot"""
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    PROPS = {
        "boxprops": {"edgecolor": "black"},
        "medianprops": {"color": "black"},
        "whiskerprops": {"color": "black"},
        "capprops": {"color": "black"},
    }
    ax = sns.boxplot(data=df, x=x, y=y, palette=colors, **PROPS, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if xlim:
        ax.set_xlim(xlim)

    if ylim:
        ax.set_ylim(ylim)

    if tight_layout:
        plt.tight_layout()

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")

    return ax


def plot_violin(
    df: pd.DataFrame,
    x: str,
    y: str,
    hue: Optional[str] = None,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    colors: Optional[Iterable[str]] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a boxplot"""
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    ax = sns.violinplot(data=df, x=x, y=y, hue=hue, palette=colors, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if xlim:
        ax.set_xlim(xlim)

    if ylim:
        ax.set_ylim(ylim)

    if tight_layout:
        plt.tight_layout()

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")

    return ax


def set_font(ttf_fpath, font_scale=1.0):
    from matplotlib.font_manager import FontProperties, fontManager

    fontManager.addfont(ttf_fpath)
    prop = FontProperties(fname=ttf_fpath)
    sns.set(font=prop.get_name(), font_scale=font_scale)


def setup():
    mpl.use("Agg")
    mpl.rcParams["axes.spines.right"] = False
    mpl.rcParams["axes.spines.top"] = False
    mpl.rcParams["lines.linewidth"] = 2
    mpl.rcParams["lines.markersize"] = 8
    mpl.rcParams["font.size"] = 18

    sns.set_style(rc={"axes.facecolor": "w", "grid.color": "#a9a9a9"})
    # sns.set_style(rc={'axes.facecolor': "w", "grid.color": "w"})


def setup_global():
    font_entry = fm.FontEntry(fname="./gillsans.ttf", name="gill-sans")

    # set font
    fm.fontManager.ttflist.insert(0, font_entry)
    mpl.rcParams["font.family"] = font_entry.name

    mpl.use("Agg")
    mpl.rcParams["axes.spines.right"] = False
    mpl.rcParams["axes.spines.top"] = False
    mpl.rcParams["lines.linewidth"] = 2
    mpl.rcParams["lines.markersize"] = 5
    mpl.rcParams["hatch.linewidth"] = 0.5


linestyle_tuple = [
    ("solid", "solid"),  # Same as (0, ()) or '-'
    ("dotted", "dotted"),  # Same as (0, (1, 1)) or '.'
    ("dashed", "dashed"),  # Same as '--'
    ("dashdot", "dashdot"),
    ("loosely dotted", (0, (1, 10))),
    ("dotted", (0, (1, 1))),
    ("densely dotted", (0, (1, 1))),
    ("loosely dashed", (0, (5, 10))),
    ("dashed", (0, (5, 5))),
    ("densely dashed", (0, (5, 1))),
    ("loosely dashdotted", (0, (3, 10, 1, 10))),
    ("dashdotted", (0, (3, 5, 1, 5))),
    ("densely dashdotted", (0, (3, 1, 1, 1))),
    ("dashdotdotted", (0, (3, 5, 1, 5, 1, 5))),
    ("loosely dashdotdotted", (0, (3, 10, 1, 10, 1, 10))),
    ("densely dashdotdotted", (0, (3, 1, 1, 1, 1, 1))),
]

linestyle_dict = {k: v for k, v in linestyle_tuple}


def get_colors():
    # return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']
    # return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#643B9F', '#E03A3D']
    return ["#FD8A8A", "#A8D1D1", "#9EA1D4", "#FFCBCB", "#DFEBEB", "#F1F7B5"]


def get_darker_colors():
    # Return darker tones of the colors in get_colors()
    return ["#E03A3D", "#0072B2", "#643B9F", "#D55E00", "#009E73", "#CC79A7"]


def get_hatches():
    return [
        "x",
        "xxx",
        "\\\\",
        "||",
        "///",
        "+",
        "o",
        ".",
        "*",
        "-",
        "ooo",
        "+++",
    ]


def get_linestyles():
    return [
        linestyle_dict["solid"],
        linestyle_dict["dotted"],
        linestyle_dict["dashed"],
        linestyle_dict["dashdotted"],
        linestyle_dict["dashdotdotted"],
        linestyle_dict["solid"],
    ]


def get_markers():
    return ["o", "^", "s", "o", "d", "x"]


==> figs/rebuttal/variable_r/utils.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np

models = {
    "meta-llama/Llama-2-7b-hf": 128,
    "meta-llama/Llama-2-13b-hf": 128,
    "meta-llama/Llama-2-70b-hf": 128,
    "meta-llama/Meta-Llama-3-8B": 128,
    "meta-llama/Meta-Llama-3-70B": 128,
    "TinyLlama/TinyLlama-1.1B-Chat-v1.0": 64,
    "mistralai/Mistral-7B-v0.1": 128,
    "mistralai/Mixtral-8x7B-v0.1": 128,
}

model_names = {
    "meta-llama/Llama-2-7b-hf": "Llama2-7B",
    "meta-llama/Llama-2-13b-hf": "Llama2-13B",
    "meta-llama/Llama-2-70b-hf": "Llama2-70B",
    "meta-llama/Meta-Llama-3-8B": "Llama3-8B",
    "meta-llama/Meta-Llama-3-70B": "Llama3-70B",
    "TinyLlama/TinyLlama-1.1B-Chat-v1.0": "TinyLlama-1.1B",
    "mistralai/Mistral-7B-v0.1": "Mistral-7B",
    "mistralai/Mixtral-8x7B-v0.1": "Mixtral-8x7B",
}

tasks = [
    "hellaswag_acc_norm",
    "truthfulqa_mc2_acc",
    "winogrande_acc",
    "arc_challenge_acc_norm",
    "gsm8k_exact_match,strict-match",
    "mmlu_acc",
]

task_names = {
    "perplexity": "PPL",
    "hellaswag_acc_norm": "Hellaswag",
    "truthfulqa_mc2_acc": "TQA",
    "winogrande_acc": "Winogrande",
    "arc_challenge_acc_norm": "ARC",
    "gsm8k_exact_match,strict-match": "GSM8K",
    "mmlu_acc": "MMLU",
    "Avg_no_gsm": "Avg\n(w/o GSM8K)",
    "Avg": "Avg",
}

method_names = {
    "pca_topk": "Loki",
    "base_hf": "Full Attention",
    "h2o": "H2O",
    "topk": "Exact-TopK",
}

dataset_names = {
    "wikitext": "Wikitext",
    "c4": "C4",
    "bookcorpus": "BookCorpus",
}

rotary_names = {"postrotary": "post", "prerotary": "pre"}


def method_formatter(x):
    if x == "pca_topk":
        return "Loki"
    elif x == "base_hf":
        return "Full Attention"
    elif x == "h2o":
        return "H2O"
    else:
        return x


def top_k_formatter(x, add_label=False):
    if x == -1:
        return "na"
    if add_label:
        # Generate latex for "k"

        return r"$k_f=${:.3g}".format(x)
    else:
        return "{:.3g}".format(x)


def top_r_formatter(x, model, add_label=False):
    if x == -1:
        return "na"
    if x < 1:
        if add_label:
            return r"$d_f=${:.3g}".format(x)
        else:
            return "{:.3g}".format(x)
    if model == "TinyLlama/TinyLlama-1.1B-Chat-v1.0":
        print(x)
        print(models[model])
        print(x / models[model])
    r_perc = x / models[model]
    if add_label:
        return r"$d_f=${:.3g}".format(r_perc)
    else:
        return "{:.3g}".format(r_perc)


def preprocess_df(df, methods=None, transform_datasets=["wikitext"]):
    # Add "wikitext" to the "transform_dataset" column for the rows where
    # method == "pca_topk" and "transform_dataset" == NA
    df.loc[
        (df["method"] == "pca_topk") & (df["transform_dataset"].isna()),
        "transform_dataset",
    ] = "wikitext"

    # Return only thr rows where the "method" column is in the "methods" list
    if methods:
        df = df[df["method"].isin(methods)]

    # By default, return only the rows where the "transform_dataset" column is wikitext
    if transform_datasets is not None:
        df = df[
            df["transform_dataset"].isin(transform_datasets)
            | df["transform_dataset"].isna()
        ]
    return df


def get_model_df(df, model):
    df_model = df[df["model"] == model]

    df_model = df_model[
        [
            "model",
            "Tags",
            "rotary_type",
            "transform_dataset",
            "method",
            "top_k",
            "top_r",
            "compression_ratio.mean",
            "perplexity",
        ]
        + tasks
    ]

    df_model_ppl = (
        df_model[df_model["Tags"] == "ppl"]
        .reset_index()
        .sort_values(
            by=[
                "method",
                "rotary_type",
                "top_k",
                "top_r",
                "compression_ratio.mean",
            ],
            ascending=[True, True, False, False, False],
        )
        .drop(columns=tasks)
    )

    df_model_eval = (
        df_model[df_model["Tags"] == "lm_harness"]
        .reset_index()
        .sort_values(
            by=[
                "method",
                "rotary_type",
                "top_k",
                "top_r",
                "compression_ratio.mean",
            ],
            ascending=[True, True, False, False, False],
        )
        .drop(columns="perplexity")
    )

    df_model_1 = pd.merge(
        df_model_ppl,
        df_model_eval,
        on=[
            "model",
            "transform_dataset",
            "rotary_type",
            "method",
            "top_k",
            "top_r",
            "compression_ratio.mean",
        ],
        how="outer",
    )

    # For the "perplexity" column, round the values to 4 decimal places
    df_model_1["perplexity"] = df_model_1["perplexity"].round(4)

    # For all the columns in the "tasks" list, multiply the values by 100 and round them to 2 decimal places
    df_model_1[tasks] = df_model_1[tasks] * 100
    df_model_1[tasks] = df_model_1[tasks].round(2)

    df_model_1["Avg"] = df_model_1[tasks].mean(axis=1)
    df_model_1["Avg"] = df_model_1["Avg"].round(2)

    # Also compute the average without the "gsm8k_exact_match,strict-match" column
    tasks_no_gsm = [
        task for task in tasks if task != "gsm8k_exact_match,strict-match"
    ]
    df_model_1["Avg_no_gsm"] = df_model_1[tasks_no_gsm].mean(axis=1)
    df_model_1["Avg_no_gsm"] = df_model_1["Avg_no_gsm"].round(2)

    df_model_1 = df_model_1[
        [
            "model",
            "transform_dataset",
            "rotary_type",
            "method",
            "top_k",
            "top_r",
            "compression_ratio.mean",
            "perplexity",
        ]
        + tasks
        + ["Avg", "Avg_no_gsm"]
    ].reset_index()
    return df_model_1


==> figs/results/breakdown.py <==
from setup_plot_old import (
    setup_global,
    setup_local,
    get_colors,
    get_linestyles,
    set_aspect_ratio,
    get_markers,
    get_hatches,
)
import json
import matplotlib.pyplot as plt
from argparse import ArgumentParser
import numpy as np

setup_global(fontsize=22)
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()


plt.figure(figsize=(5, 6))
setup_local()
parser = ArgumentParser()
parser.add_argument("--model-id", type=str, default="Llama-2-13b")
parser.add_argument("--sq", type=int, default=3072)
parser.add_argument("--gen", type=int, default=512)
parser.add_argument("--without-cache-update", action="store_true")
parser.add_argument("--both", action="store_true")
args = parser.parse_args()

mean_us = {}

x = []
gen = args.gen
for k, r in [(4, 4), (8, 2)]:
    fname = f"../compute-benchmark/results/{args.model_id}/prompt_{args.sq}_gen_{gen}_topk_{k}_topr_{r}.json"
    with open(fname, "r") as f:
        data = json.load(f)
        data["qk-matmul-0"] = data["qk-matmul-1"]
        data["qk-matmul-1"] = data["qk-matmul-2"]
        del data["qk-matmul-2"]
        for key, val in data.items():
            data[key] = val[0]

        mean_us[(k, r)] = data

    fname = f"../compute-benchmark/results/{args.model_id}/prompt_{args.sq}_gen_{gen}_vanilla.json"
    with open(fname, "r") as f:
        data = json.load(f)
        for key, val in data.items():
            data[key] = val[0]
        mean_vanilla = data


mapping = {(4, 4): (0.25, 0.25), (8, 2): (0.125, 0.5), (2, 8): (0.5, 0.125)}

relevant_pca_keys = [
    "qk-matmul-0",
    "qk-matmul-1",
    "sv-matmul",
    "top-k",
    "cache-update",
]
relevant_vanilla_keys = ["qk-matmul-1", "sv-matmul", "cache-update"]

if args.without_cache_update:
    relevant_pca_keys = relevant_pca_keys[:-1]
    relevant_vanilla_keys = relevant_vanilla_keys[:-1]

else:
    relevant_pca_keys = ["cache-update"]
    relevant_vanilla_keys = ["cache-update"]


col_mapping = {}
i = 0
for key in relevant_pca_keys:
    if key not in col_mapping:
        col_mapping[key] = i
        i += 1

for key in relevant_vanilla_keys:
    if key not in col_mapping:
        col_mapping[key] = i
        i += 1

col_mapping["other"] = i

print(col_mapping)

bottom = 0

width = 0.1
# x = [0.25, 0.75]
x = [0.75, 0.25]


def label_map(label):
    mapping = {
        "qk-matmul-0": "$\mathit{q.k^T}$ (top-$d_{f}$)",
        "qk-matmul-1": "$\mathit{q.k^T}$ (top-$k_{f}$)",
        "sv-matmul": "$\mathit{s.v}$ (top-$k_{f}$)",
        "cache-update": "KV-cache append",
    }
    if label not in mapping:
        return label
    return mapping[label]


def plot(x, data, relevant_keys, legend=False):
    bottom = 0
    if args.without_cache_update:
        data["total"] -= data["cache-update"]
    rel_time = sum([data[key] for key in relevant_keys])
    data["other"] = data["total"] - rel_time

    print(data)
    for i, key in enumerate(relevant_keys):
        idx = col_mapping[key]
        if legend:
            kwargs = dict(label=label_map(key))
        else:
            kwargs = dict()
        plt.bar(
            x,
            data[key],
            width,
            bottom=bottom,
            color=colors[idx],
            hatch=hatches[idx],
            edgecolor="black",
            **kwargs,
        )
        bottom += data[key]

    idx = col_mapping["other"]
    if legend:
        if args.without_cache_update:
            kwargs = dict(label="other")
        else:
            kwargs = dict(label="Actual compute")

    else:
        kwargs = dict()
    plt.bar(
        x,
        data["other"],
        width,
        bottom=bottom,
        color=colors[idx],
        hatch=hatches[idx],
        edgecolor="black",
        **kwargs,
    )

    # Add value labels to the top of the bars
    total = data["total"]
    plt.annotate(
        f"{total:.2f}",
        (x, data["total"]),
        ha="center",
        va="center",
        fontsize=20,
        color="black",
        xytext=(0, 22),
        textcoords="offset points",
        rotation=90,
    )


plot(x[1], mean_vanilla, relevant_vanilla_keys)
plot(x[0], mean_us[(4, 4)], relevant_pca_keys, legend=True)


def convert(model_id):
    mapping = {"Llama-2-7b": "Llama2-7b", "Llama-2-13b": "Llama2-13b"}
    return mapping[model_id]


if args.without_cache_update:
    plt.title(
        f"{convert(args.model_id)} - Attention w/o\nKV-cache Updates\n",
        fontsize=22,
    )
else:
    plt.title(
        f"{convert(args.model_id)} - Attention w/\nKV-cache Updates\n",
        fontsize=22,
    )


# plt.xlabel("Approach")
# plt.xlabel("Method")
plt.xticks(x, ["Loki", "Vanilla"], rotation=0)
# plt.xticks(x, ["Vanilla", ""], rotation=0)
if args.without_cache_update:
    plt.ylim(0, 0.8)
    # plt.ylabel("Time (s)")
    plt.xlim(0, 1)
else:
    plt.ylim(0, 3.5)
    plt.ylabel("Time per Layer (s)\n")
    plt.xlim(0, 1)
plt.legend(loc="best", ncol=1, fontsize=18)
set_aspect_ratio(6 / 5)
if args.without_cache_update:
    plt.savefig(f"./breakdown_without_cache_update.pdf", bbox_inches="tight")
else:
    plt.savefig(f"./breakdown.pdf", bbox_inches="tight")


==> figs/results/compare_sparq.py <==
# Sparsity :  0.25
# Number of Heads :  32
# Number of Key Tokens (or sequence length) :  1024
# Hidden dimension per head :  128

#1024
#       B  torch (full keys and values)  Triton (Optimized)  triton-sparq
# 0   1.0                      0.018832            0.009600      0.016224
# 1   2.0                      0.026080            0.012160      0.017536
# 2   4.0                      0.043232            0.016416      0.021984
# 3   8.0                      0.071712            0.025824      0.030080
# 4  16.0                      0.119616            0.043424      0.046944

# ===== BENCHMARKING q@k.t() with various sparsities =======
# Sparsity :  0.25
# Number of Heads :  32
# Number of Key Tokens (or sequence length) :  2048
# Hidden dimension per head :  128
# matmul-performance-fp16 (time in ms):
#       B  torch (full keys and values)  Triton (Optimized)  triton-sparq
# 0   1.0                      0.027248            0.011584      0.025728
# 1   2.0                      0.043200            0.016576      0.028352
# 2   4.0                      0.071392            0.026080      0.036960
# 3   8.0                      0.119584            0.043040      0.051840
# 4  16.0                      0.215776            0.073088      0.079200

#Sparsity :  0.25
#Number of Heads :  32
#Number of Key Tokens (or sequence length) :  512
##Hidden dimension per head :  128
#matmul-performance-fp16 (time in ms):
#      B  torch (full keys and values)  Triton (Optimized)  triton-sparq
#0   1.0                      0.014528            0.009312      0.011872
#1   2.0                      0.016320            0.009248      0.012960
#2   4.0                      0.025760            0.011920      0.015680
#3   8.0                      0.043616            0.016800      0.020256
#4  16.0                      0.071424            0.025792      0.030688

from setup_plot_old import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import json 
import matplotlib.pyplot as plt
from argparse import ArgumentParser
import numpy as np
from collections import defaultdict

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()
parser = ArgumentParser()
parser.add_argument("--sq", type=int, default=1024)
args = parser.parse_args()

batch_sizes = [1, 2, 4, 8, 16]
legend=False
if args.sq == 1024:
    torch_time = [0.018832, 0.026080, 0.043232, 0.071712, 0.119616]
    our_time = [0.009600, 0.012160, 0.016416, 0.025824, 0.043424]
    sparq_time = [0.016224, 0.017536, 0.021984, 0.030080, 0.046944]
    yticks = [0.01, 0.05, 0.1, 0.2]
elif args.sq == 2048:
    legend=True
    torch_time = [0.027248, 0.043200, 0.071392, 0.119584, 0.215776]
    our_time = [0.011584, 0.016576, 0.026080, 0.043040, 0.073088]
    sparq_time = [0.025728, 0.028352, 0.036960, 0.051840, 0.079200]
    yticks = [0.01, 0.05, 0.1, 0.3]
elif args.sq == 512:
    torch_time = [0.014528, 0.016320, 0.025760, 0.043616, 0.071424]
    our_time = [0.009312, 0.009248, 0.011920, 0.016800, 0.025792]
    sparq_time = [0.011872, 0.012960, 0.015680, 0.020256, 0.030688]
    yticks = [0.01, 0.05, 0.1]
    legend=True
elif args.sq == 4096:
    torch_time = [0.046528, 0.071808, 0.119552, 0.215712, 0.408096]
    our_time = [0.016704, 0.025600, 0.043456, 0.073088, 0.122640]
    sparq_time = [0.045472, 0.050720, 0.064672, 0.087072, 0.133216]
    yticks = [0.01, 0.05, 0.1, 0.2, 0.5]

x = np.arange(len(batch_sizes)) + 1
i=0
plt.plot(x, torch_time, label=f"Vanilla Attention", color=colors[i], marker=markers[i], 
         markeredgecolor='black', clip_on=False, linestyle=linestyles[i])
i=1
plt.plot(x, sparq_time, label=f"SparQ", color=colors[i], marker=markers[i], 
         markeredgecolor='black', clip_on=False, linestyle=linestyles[i])

i=2
plt.plot(x, our_time, label=f"Our kernel", color=colors[i], marker=markers[i], 
         markeredgecolor='black', clip_on=False, linestyle=linestyles[i])

plt.xlabel("Batch Size")
plt.ylabel("Time (ms)")
plt.xlim(1,)
plt.xticks(x, batch_sizes)
plt.title(f"Llama2-7B - Time for computing $Q.K^T$\nwith {args.sq} keys and k=0.25\n", fontsize=20)
if legend:
    plt.legend(loc='best')
plt.yscale('log', base=10)
plt.yticks(yticks, [str(tick) for tick in yticks])
set_aspect_ratio(3/5, logy=10)

plt.savefig(f"Llama-7B-{args.sq}_compare_sparq.pdf", bbox_inches='tight')


==> figs/results/compute_breakdwon_plots.py <==
from setup_plot_old import (
    setup_global,
    setup_local,
    get_colors,
    get_linestyles,
    set_aspect_ratio,
    get_markers,
    get_hatches,
)
import json
import matplotlib.pyplot as plt
from argparse import ArgumentParser
import numpy as np

setup_global(fontsize=22)
colors = get_colors()
# colors = ["#FD8A8A", "#A8D1D1", "#9EA1D4", "#FFCBCB", "#DFEBEB", "#F1F7B5"]
colors = ["#E03A3D", "#0072B2", "#643B9F", "#D55E00", "#009E73", "#CC79A7"]
# Red, Blue, Purple, Orange, Green, Pink

# Order wanted - Green, orange, blue, red, black
colors = ["#009E73", "#D55E00", "#0072B2", "#CC79A7", "#000000"]
colors = ["#D55E00", "#009E73", "#0072B2", "#CC79A7", "#000000"]
# colors = colors[::-1]
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()
hatches = ["xxxxx", "/////", "+++++", "ooooo", ".....", "*****"]
hatches = ["\\\\\\", "xxxx", "oooo", "++++", "...."]
hatches = ["xxxx", "||||", "oooo", "\\\\\\", "...."]
from collections import defaultdict


# plt.figure(figsize=(10, 6))
parser = ArgumentParser()
parser.add_argument("--model-id", type=str, default="Llama-2-13b")
parser.add_argument("--seq", type=int, nargs="+", default=[3072])
parser.add_argument("--gen", type=int, default=512)
parser.add_argument("--without-cache-update", action="store_true")
parser.add_argument("--both", action="store_true")
args = parser.parse_args()


mean_us = {}
vanilla_mean_us = {}

x = []
gens = [128, 256, 512]

for sq in args.seq:
    mean_us[sq] = defaultdict(list)
    vanilla_mean_us[sq] = []
    for gen in gens:
        for k, r in [(4, 4), (8, 2)]:
            fname = f"../compute-benchmark/results/{args.model_id}/prompt_{sq}_gen_{gen}_topk_{k}_topr_{r}.json"
            with open(fname, "r") as f:
                data = json.load(f)
                data["qk-matmul-0"] = data["qk-matmul-1"]
                data["qk-matmul-1"] = data["qk-matmul-2"]
                del data["qk-matmul-2"]
                for key, val in data.items():
                    data[key] = val[0]

                mean_us[sq][(k, r)].append(data)

        fname = f"../compute-benchmark/results/{args.model_id}/prompt_{sq}_gen_{gen}_vanilla.json"
        with open(fname, "r") as f:
            data = json.load(f)
            for key, val in data.items():
                data[key] = val[0]
            vanilla_mean_us[sq].append(data)

print(mean_us)
print(vanilla_mean_us)

x = (np.arange(len(gens)) + 1) * 3
x = [x + 3 * i for i, x in enumerate(x)]
print(x)

mapping = {(4, 4): (0.25, 0.25), (8, 2): (0.125, 0.5), (2, 8): (0.5, 0.125)}

relevant_pca_keys = [
    "qk-matmul-0",
    "qk-matmul-1",
    "sv-matmul",
    "top-k",
    "cache-update",
]
relevant_vanilla_keys = ["qk-matmul-1", "sv-matmul", "cache-update"]

if args.without_cache_update:
    relevant_pca_keys = relevant_pca_keys[:-1]
    relevant_vanilla_keys = relevant_vanilla_keys[:-1]

else:
    relevant_pca_keys = ["cache-update"]
    relevant_vanilla_keys = ["cache-update"]


col_mapping = {}
i = 0
for key in relevant_pca_keys:
    if key not in col_mapping:
        col_mapping[key] = i
        i += 1

for key in relevant_vanilla_keys:
    if key not in col_mapping:
        col_mapping[key] = i
        i += 1

col_mapping["other"] = i

print(col_mapping)

bottom = 0

width = 1.64
# x = [0.25, 0.75]


def label_map(label):
    mapping = {
        "qk-matmul-0": "$\mathit{q.k^T}$ (top-$d_{f}$)",
        "qk-matmul-1": "$\mathit{q.k^T}$ (top-$k_{f}$)",
        "sv-matmul": "$\mathit{s.v}$ (top-$k_{f}$)",
        "cache-update": "KV-cache append",
    }
    if label not in mapping:
        return label
    return mapping[label]


def plot(
    ax,
    x,
    data,
    relevant_keys,
    legend=False,
    position="",
    label="",
    sublabel="",
):
    bottom = 0
    if args.without_cache_update:
        data["total"] -= data["cache-update"]
    rel_time = sum([data[key] for key in relevant_keys])
    data["other"] = data["total"] - rel_time

    if position == "left":
        x = x - width - 0.10
    elif position == "right":
        x = x + width + 0.10
    else:
        x = x

    print(data)
    for i, key in enumerate(relevant_keys):
        idx = col_mapping[key]
        if legend:
            kwargs = dict(label=label_map(key))
        else:
            kwargs = dict()
        ax.bar(
            x,
            data[key],
            width,
            bottom=bottom,
            color=colors[idx],
            hatch=hatches[idx],
            edgecolor="black",
            **kwargs,
        )
        bottom += data[key]

    idx = col_mapping["other"]
    if legend:
        if args.without_cache_update:
            kwargs = dict(label="other")
        else:
            kwargs = dict(label="Actual compute")

    else:
        kwargs = dict()
    ax.bar(
        x,
        data["other"],
        width,
        bottom=bottom,
        color=colors[idx],
        hatch=hatches[idx],
        edgecolor="black",
        **kwargs,
    )

    # Add value labels to the top of the bars
    total = data["total"]
    ax.annotate(
        f"{total:.2f}",
        (x, data["total"]),
        ha="center",
        va="center",
        fontsize=18,
        color="black",
        xytext=(0, 18),
        textcoords="offset points",
        rotation=90,
    )

    ax.text(
        x,
        -0.01,
        label,
        fontsize=14,
        ha="center",
        verticalalignment="top",
        # Move the text up a bit
        # rotation=45,
    )
    ax.text(
        x,
        -0.03,
        sublabel,
        fontsize=9,
        ha="center",
        verticalalignment="top",
        # Move the text up a bit
        # rotation=45,
    )


key = (4, 4)
key_2 = (8, 2)

num_subplots = len(args.seq)

fig, axs = plt.subplots(1, num_subplots, figsize=(5 * num_subplots, 6))


bar_title_mapping = {}
bar_title_mapping["L-A"] = (
    f"Loki ($k_f={mapping[key][0]}, d_f={mapping[key][1]}$)"
)
bar_title_mapping["L-B"] = (
    f"Loki ($k_f={mapping[key_2][0]}, d_f={mapping[key_2][1]}$)"
)
bar_title_mapping["V"] = "Vanilla"

setup_local(axs[0])
setup_local(axs[1])

# plot(x[1], mean_vanilla, relevant_vanilla_keys)
# legend = True
for j, sq in enumerate(args.seq):
    ax = axs[j]
    ax.set_title(f"Prompt Length = {sq}", fontsize=18)
    for i in range(len(gens)):
        legend = False
        print(x[i])
        print(mean_us[sq][key][i])
        if i == 0:
            legend = True

        # Loki plots
        plot(
            ax,
            x[i],
            mean_us[sq][key][i],
            relevant_pca_keys,
            legend=legend,
            position="",
            label="L-A",
            # sublabel=f"$k_f={mapping[key][0]}$\n$d_f={mapping[key][1]}$",
        )
        legend = False
        plot(
            ax,
            x[i],
            mean_us[sq][key_2][i],
            relevant_pca_keys,
            legend=False,
            position="right",
            label="L-B",
            # label=f"Loki\n$k_f={mapping[key_2][0]}$\n$d_f={mapping[key_2][1]}$",
            # sublabel=f"$k_f={mapping[key][0]}$\n$d_f={mapping[key][1]}$",
        )

        # Vanilla Plot
        plot(
            ax,
            x[i],
            vanilla_mean_us[sq][i],
            relevant_vanilla_keys,
            legend=False,
            position="left",
            label="V",
        )


def convert(model_id):
    mapping = {"Llama-2-7b": "Llama2-7B", "Llama-2-13b": "Llama2-13B"}
    return mapping[model_id]


if args.without_cache_update:
    fig.suptitle(
        f"{convert(args.model_id)}: Attention Breakdown w/o KV-cache Updates",
        # (Prompt Length = {args.sq})",
        # \n$k_f = {mapping[key][0]}$, $d_f = {mapping[key][1]}$",
        fontsize=24,
    )
else:
    fig.suptitle(
        f"{convert(args.model_id)} - Attention w/\nKV-cache Updates\n",
        fontsize=24,
    )


# plt.xlabel("Approach")
# plt.xticks(x, ["Loki", "Vanilla"], rotation=0)

legend_facecolor = None
legend_edgecolor = None
legend_linewidth = None
legend_boxstyle = None


remove_legend = False
for i, ax in enumerate(axs):
    if i != 0:
        remove_legend = True

    ax.set_xticks(x)
    ax.set_xticklabels(gens)
    # ax.xticks(x, gens)
    # Move x-ticks down
    ax.xaxis.set_tick_params(direction="out", pad=30)
    # plt.gca().xaxis.set_tick_params(direction="out", pad=50)

    if args.without_cache_update:
        ax.set_ylim(0, 0.6)
        # plt.ylabel("Time (s)")
        ax.set_xlim(0, 18)
    else:
        ax.set_ylim(0, 3.5)
        ax.set_ylabel("Time (s)\n")
        ax.set_xlim(0, 1)

    set_aspect_ratio(axis=ax, ratio=6 / 5)
    legend = ax.legend(loc="upper left", ncol=1, fontsize=18)
    legend_boxstyle = legend.get_frame().get_boxstyle()
    legend_facecolor = legend.get_frame().get_facecolor()
    legend_edgecolor = legend.get_frame().get_edgecolor()
    legend_linewidth = legend.get_frame().get_linewidth()

    if remove_legend:
        ax.get_legend().remove()

print(legend_boxstyle.__dict__)
# set_aspect_ratio()

fig.text(0.04, 0.5, "Time per Layer (s)", va="center", rotation="vertical")
# plt.xlabel("Number of Generated Tokens")
fig.text(0.5, -0.05, "Number of Generated Tokens", ha="center")

# Add a key mapping from bar title key to the actual title at the bottom of the plot and put it in a rectangular bo
# text_str = "\t".join(
#    f"{key}: {value}" for key, value in bar_title_mapping.items()
# )
# fig.text(
#    0.47,
#    -0.15,
#    " " * len(text_str),
#    fontsize=16,
#    bbox=dict(facecolor="none", edgecolor="none"),
#    # transform=plt.gca().transAxes,
#    ha="center",
#    verticalalignment="top",
# )
# fig.text(
#    0.47,
#    -0.12,
#    text_str,
#    fontsize=16,
#    bbox=dict(
#        facecolor=legend_facecolor,
#        edgecolor=legend_edgecolor,
#        boxstyle="round,pad=0.5,rounding_size=0.2",
#    ),
#    # transform=plt.gca().transAxes,
#    ha="center",
#    verticalalignment="top",
# )


seq_str = "_".join(str(x) for x in args.seq)

if args.without_cache_update:
    plt.savefig(
        f"./all_gen_breakdown_without_cache_update_{seq_str}_vanilla.pdf",
        bbox_inches="tight",
    )
else:
    plt.savefig(f"./all_gen_breakdown_.pdf", bbox_inches="tight")


==> figs/results/compute_plots.py <==
from setup_plot_old import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
import json 
import matplotlib.pyplot as plt
from argparse import ArgumentParser
import numpy as np
from collections import defaultdict

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()
parser = ArgumentParser()
parser.add_argument("--model-id", type=str, default="Llama-2-13b")
parser.add_argument("--sq", type=int, default=3072)
parser.add_argument("--disable-legend", action='store_true', default=False)
args = parser.parse_args()

mean_us = defaultdict(list)
std_us = defaultdict(list)
mean_vanilla = []
std_vanilla = []
x = []
gens = [64, 128, 256, 512]
for gen in gens:
    for k,r in [(4,4), (8,2)]:
        fname = f"../compute-benchmark/results/{args.model_id}/prompt_{args.sq}_gen_{gen}_topk_{k}_topr_{r}.json"
        with open(fname, "r") as f:
            data = json.load(f)
            mean_us[(k,r)].append(data["total-without-caching"][0])
            std_us[(k,r)].append(data["total-without-caching"][1])
    fname = f"../compute-benchmark/results/{args.model_id}/prompt_{args.sq}_gen_{gen}_vanilla.json"
    with open(fname, "r") as f:
        data = json.load(f)
        mean_vanilla.append(data["total-without-caching"][0])
        std_vanilla.append(data["total-without-caching"][1])

x = np.arange(len(gens)) + 1

mapping = {
(4,4) : (0.25,0.25),
(8,2) : (0.125,0.5),
(2,8) : (0.5,0.125)

}

i=0

plt.plot(x, mean_vanilla, label="Vanilla Attention", color=colors[i], marker=markers[i], 
         markeredgecolor=colors[i], clip_on=False, linestyle=linestyles[i])

i+=1

for k,r in [(4,4), (8,2)]:
    actual_k, actual_r = mapping[(k,r)]
    plt.plot(x, mean_us[(k,r)], label=f"$k_f$={actual_k}, $d_f$={actual_r}", color=colors[i], marker=markers[i], 
         markeredgecolor=colors[i], clip_on=False, linestyle=linestyles[i])
    # plt.errorbar(x, mean_us[(k,r)], yerr=std_us[(k, r)], capsize=3, 
    #              ecolor = colors[i], label=f"PCA-Top-k (k={actual_k}, d={actual_r})", color=colors[i], 
    #              clip_on=False, linestyle=linestyles[i])
     ##marker=markers[i], 
       #  markeredgecolor='black',
    i+=1


def convert(model_id):
    mapping = {
        "Llama-2-7b":"Llama2-7b",
        "Llama-2-13b":"Llama2-13b"
    }
    return mapping[model_id]


plt.xticks(x, gens)
plt.title(f"Attention Times for {convert(args.model_id)}\nwith a Prompt of Length {args.sq}\n", fontsize=20)

plt.xlabel('Number of Generated Tokens')
if not args.disable_legend:
    plt.legend(loc='best')
    yticks = [0.05, 0.1, 0.2, 0.5, 1, 2, 5]
    plt.ylabel('Time (s)')
else:
    yticks = [0.05, 0.1, 0.2, 0.5, 1]
    #plt.ylabel('Time (s)')
plt.yscale('log', base=10)
#plt.ylim(0, 40)
#plt.xlim(0)

plt.xlim(1,4)
plt.yticks(yticks, yticks)
set_aspect_ratio(3/5, logy=10)

plt.savefig(f"{args.model_id}_{args.sq}_compute_times.pdf", bbox_inches='tight')

us = np.array(mean_us[(4,4)])
them = np.array(mean_vanilla)

print((them-us)*100/them)




==> figs/results/plots.py <==
# %%
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
from setup_plot import *
import numpy as np
from utils import *

matplotlib.use("TkAgg")

setup()
setup_global()

wanddb_data = pd.read_csv("./data/data_all_final.csv")
wanddb_data = preprocess_df(
    wanddb_data, methods=["pca_topk", "base_hf", "h2o", "topk"]
)


def pca_topk_base_comparison_plot(df, output_file="pca_topk.pdf", rk=None):
    models_pca = {
        "meta-llama/Llama-2-7b-hf": 128,
        "meta-llama/Llama-2-13b-hf": 128,
        "meta-llama/Meta-Llama-3-8B": 128,
        "meta-llama/Meta-Llama-3-70B": 128,
        "mistralai/Mistral-7B-v0.1": 128,
        "mistralai/Mixtral-8x7B-v0.1": 128,
    }

    total_df = pd.DataFrame()
    for model in models_pca.keys():
        df_model_1 = get_model_df(df, model)

        # Map the method names to the method names in the method_names dictionary
        df_model_1["method"] = df_model_1["method"].map(method_names)

        # Replace top_k and top_r with -1 if they are NaN
        df_model_1["top_k"] = df_model_1["top_k"].fillna(-1)
        df_model_1["top_r"] = df_model_1["top_r"].fillna(-1)

        # df_model_1["method_total"] = df_model_1["method"]
        # df_model_1.loc[df_model_1['method_total'] == method_names['pca_topk'], 'method_total'] = df_model_1['method_total'] + ' (' + df_model_1['top_k'].apply(lambda x: top_k_formatter(x, add_label=True)) + ', ' + df_model_1['top_r'].apply(lambda x: top_r_formatter(x, model, add_label=True)) + ')'

        if rk is not None:
            rk = rk.union({(-1, -1)})
            condition = df_model_1.apply(
                lambda row: (
                    (row["top_k"], row["top_r"] / models[model]) in rk
                )
                or (row["method"] == method_names["base_hf"]),
                axis=1,
            )
            df_model_1 = df_model_1[condition]

        df_model_1["top_r"] = df_model_1["top_r"] / models[model]

        total_df = pd.concat([total_df, df_model_1])

    # Map the model names to the model names in the model_names dictionary
    total_df["model"] = total_df["model"].map(model_names)
    total_df["rotary_type"] = total_df["rotary_type"].map(rotary_names)
    total_df = total_df.reset_index(drop=True)

    total_df["method_original"] = total_df["method"]
    total_df.loc[total_df["method"] == method_names["pca_topk"], "method"] = (
        total_df["method"]
        + " ("
        + total_df["rotary_type"]
        + ", "
        + total_df["top_k"].apply(lambda x: top_k_formatter(x, add_label=True))
        + ", "
        + total_df["top_r"].apply(
            lambda x: top_r_formatter(x, model, add_label=True)
        )
        + ")"
    )

    total_df = total_df.sort_values(
        ["method_original", "top_k", "top_r", "rotary_type"],
        ascending=[True, False, False, False],
    )

    fig, axs = plt.subplots(1, 2, figsize=(20, 6))

    ax = plot_bar_chart(
        total_df,
        "model",
        "perplexity",
        hue="method",
        title="Loki vs. Full Attention",
        ylabel="Perplexity",
        xlabel="Model",
        legend_title="Method",
        figsize=(10, 6),
        xtick_rotation=30,
        ax=axs[0],
        hatches=["\\\\", "xxx", "xxx", "ooo", "ooo"],
        # hatches = ['x', '+', '+', '+', '*', '*', '*'],
        colors=[
            "#FD8A8A",
            "#A8D1D1",
            "#009E73",
            "#9EA1D4",
            "#643B9F",
            "#FFCBCB",
        ],
        ylabel_fontsize=18,
    )
    # colors = ['#FD8A8A', '#A8D1D1', '#9EA1D4', '#FFCBCB', '#A8D1D1', '#9EA1D4', "#FFCBCB"])
    ax.legend(loc="upper left", ncol=1)
    ax.set_ylim(0, 14)
    ax.set_title("Loki vs. Full Attention: Perplexity Evaluation", fontsize=22)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=30, ha="right")
    set_aspect_ratio(axis=ax)

    # plt.legend(loc='best', ncol=3)
    # plt.savefig("./perplexity_"+output_file, bbox_inches='tight')

    ax = plot_bar_chart(
        total_df,
        "model",
        "Avg",
        hue="method",
        title="Loki vs. Full Attention",
        ylabel="Average Task Accuracy",
        xlabel="Model",
        legend_title="Method",
        figsize=(10, 6),
        xtick_rotation=30,
        ax=axs[1],
        hatches=["\\\\", "xxx", "xxx", "ooo", "ooo"],
        # hatches = ['x', '+', '+', '+', '*', '*', '*'],
        colors=[
            "#FD8A8A",
            "#A8D1D1",
            "#009E73",
            "#9EA1D4",
            "#643B9F",
            "#FFCBCB",
        ],
        ylabel_fontsize=18,
    )
    # colors = ['#FD8A8A', '#A8D1D1', '#9EA1D4', '#FFCBCB', '#A8D1D1', '#9EA1D4', "#FFCBCB"])
    ax.set_ylim(0, 100)
    ax.get_legend().remove()
    ax.set_xticklabels(ax.get_xticklabels(), rotation=30, ha="right")
    ax.set_title(
        "Loki vs. Full Attention: Short-context Tasks Evaluation", fontsize=22
    )
    set_aspect_ratio(axis=ax)

    handles, labels = ax.get_legend_handles_labels()
    # Remove the legends from subplots
    # for ax in axs.flat:
    #    if ax.get_legend() is not None:
    #        ax.get_legend().remove()
    #    break

    # Add value labels to the bars
    # Merge the X Titles
    # fig.text(0.5, -0.1, "Model", ha="center", fontsize=20)
    # Remove the X and Y labels from the subplots
    for ax in axs.flat:
        ax.set(xlabel="")

        for p in ax.patches:
            ax.annotate(
                f"{p.get_height():.2f}",
                (p.get_x() + p.get_width() / 2, p.get_height()),
                ha="center",
                va="center",
                fontsize=12,
                color="black",
                xytext=(0, 14),
                textcoords="offset points",
                rotation=90,
            )
    # fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.17), ncol=3)

    # Remove the titles from the subplots and set a common title
    # fig.suptitle("Loki vs Full Attention", fontsize=22, y=0.95)
    # fig.suptitle(
    #    "Loki vs Full Attention: Perplexity and Short-context Task Evaluation",
    #    fontsize=22,
    #    y=0.95,
    # )
    # for ax in axs.flat:
    #    ax.set_title("")

    set_aspect_ratio(ratio=3 / 10)
    fig.savefig("./perplexity_tasks_" + output_file, bbox_inches="tight")


def baseline_compare_plot(df, output_file="baselines_pca_topk.pdf"):
    ofile = open(output_file, "w")
    models_h2o = {
        "meta-llama/Llama-2-7b-hf": 128,
        "meta-llama/Llama-2-13b-hf": 128,
        "meta-llama/Meta-Llama-3-8B": 128,
        # "TinyLlama/TinyLlama-1.1B-Chat-v1.0" : 64,
        "mistralai/Mistral-7B-v0.1": 128,
    }

    # Create a parent figure with 5 subplots
    fig, axs = plt.subplots(1, 4, figsize=(20, 3))
    i = 0
    j = 0
    for model in models_h2o.keys():
        df_model = get_model_df(df, model)
        # Order the rows by method in the order: base_hf, topk, h2o, pca_topk
        df_model["method"] = pd.Categorical(
            df_model["method"], ["base_hf", "topk", "h2o", "pca_topk"]
        )
        df_model = df_model.sort_values("method")
        df_model["method"] = df_model["method"].astype(str)

        # Map the method names to the method names in the method_names dictionary
        df_model["method"] = df_model["method"].map(method_names)

        # For h2o, replace Avg with NaN
        df_model.loc[df_model["method"] == method_names["h2o"], "Avg"] = np.nan

        # We want the rows where top_k == 0.25 or NaN, top_r == 0.25 or NaN
        df_model_1 = df_model[
            (df_model["top_k"] == 0.25) | (df_model["top_k"].isnull())
        ]
        df_model_1 = df_model_1[
            (df_model_1["top_r"] == 0.25 * models[model])
            | (df_model_1["top_r"].isnull())
        ]

        global tasks
        local_tasks = tasks + ["Avg_no_gsm", "Avg"]

        # Drop GSM8k and Avg_no_gsm from the local_tasks list
        local_tasks = [
            task
            for task in local_tasks
            if task != "gsm8k_exact_match,strict-match"
        ]
        local_tasks = [task for task in local_tasks if task != "Avg"]
        df_model_1 = df_model_1.drop(
            columns=["gsm8k_exact_match,strict-match", "Avg"]
        )

        df_model_1.loc[df_model_1["method"] == "h2o", "Avg"] = np.nan
        df_model_1 = df_model_1.melt(
            id_vars=["model", "method", "top_k", "top_r", "rotary_type"],
            value_vars=local_tasks,
            var_name="task",
            value_name="task_accuracy",
        )

        # For each task keep the best between the postrotary and prerotary
        df_model_1 = df_model_1.loc[
            df_model_1.groupby(["model", "method", "task"])[
                "task_accuracy"
            ].idxmax()
        ]

        df_model_1["method"] = pd.Categorical(
            df_model_1["method"],
            ["Full Attention", "Exact-TopK", "Loki", "H2O"],
        )
        df_model_1["task"] = pd.Categorical(df_model_1["task"], local_tasks)
        df_model_1 = df_model_1.sort_values(["method", "task"])
        df_model_1["method"] = df_model_1["method"].astype(str)
        df_model_1["task"] = df_model_1["task"].astype(str)

        # For method = "Loki", merge the top_k, top_r and rotary_type columns into the method column
        df_model_1.loc[
            df_model_1["method"] == method_names["pca_topk"], "method"
        ] = (
            df_model_1["method"]
            + " ("
            + df_model_1["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ", "
            + df_model_1["top_r"].apply(
                lambda x: top_r_formatter(x, model, add_label=True)
            )
            + ")"
        )
        df_model_1.loc[
            df_model_1["method"] == method_names["h2o"], "method"
        ] = (
            df_model_1["method"].apply(lambda x: method_formatter(x))
            + " ("
            + df_model_1["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ")"
        )
        df_model_1.loc[
            df_model_1["method"] == method_names["topk"], "method"
        ] = (
            df_model_1["method"]
            + " ("
            + df_model_1["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ")"
        )

        # Map the task names to the task names in the task_names dictionary
        df_model_1["task"] = df_model_1["task"].map(task_names)

        # Map the model names to the model names in the model_names dictionary
        df_model["model"] = df_model["model"].map(model_names)
        model = model_names[model]

        ax = axs[j]
        j += 1
        if j == 4:
            j = 0
            i += 1

        # For each model, create a subplot barplot where the x-axis is one of the tasks
        # and the y-axis is the task accuracy for the different methods as hue
        # The title of the plot is the model name
        colors = get_colors()[:2] + [get_darker_colors()[0]] + get_colors()[2:]
        # colors.extend(get_darker_colors())
        colors = colors[:6]
        ax = plot_bar_chart(
            df_model_1,
            "task",
            "task_accuracy",
            hue="method",
            colors=colors,
            title=model,
            ylabel="Task Accuracy",
            xlabel="Task",
            legend_title="Method",
            ax=ax,
            figsize=(5, 3),
            xtick_rotation=45,
            ylabel_fontsize=18,
            hatches=["+++", "xxx", "ooo", "***"],
        )
        ax.set_ylim(0, 100)
        ax.set_xticklabels(ax.get_xticklabels(), rotation=45, ha="right")
        # ax.tick_params(axis='x', labelsize=18)       # Font size of the x tick labels
        # ax.tick_params(axis='y', labelsize=18)       # Font size of the y tick labels

        set_aspect_ratio(axis=ax)

    # Merge the legends of the subplots into a single legend
    handles, labels = ax.get_legend_handles_labels()
    # Remove the legends from subplots
    for ax in axs.flat:
        ax.get_legend().remove()

    # Merge the X and Y Titles
    # fig.text(0.5, -0.3, 'Task', ha='center', fontsize=20)
    fig.text(
        0.08,
        0.5,
        "Task Accuracy",
        va="center",
        rotation="vertical",
        fontsize=20,
    )
    # Remove the X and Y labels from the subplots
    for ax in axs.flat:
        ax.set(xlabel="", ylabel="")
        for p in ax.patches:
            ax.annotate(
                f"{p.get_height():.2f}",
                (p.get_x() + p.get_width() / 2, p.get_height()),
                ha="center",
                va="center",
                fontsize=9.5,
                color="black",
                xytext=(1, 12),
                textcoords="offset points",
                rotation=90,
            )

    # fig.suptitle("Loki vs. Baselines", fontsize=22, y=1.1)

    fig.legend(
        handles,
        labels,
        loc="upper center",
        bbox_to_anchor=(0.5, 1.2),
        ncol=4,
        fontsize=18,
    )
    fig.savefig(output_file, bbox_inches="tight", format="pdf")


def dataset_generalise_plot_new(output_file="dataset_generalise.pdf"):
    df = pd.read_csv("./data/data_all_final.csv")
    df = preprocess_df(
        df,
        methods=["pca_topk"],
        transform_datasets=["wikitext", "bookcorpus", "c4"],
    )
    ofile = open(output_file, "w")
    models_h2o = {
        "meta-llama/Llama-2-7b-hf": 128,
        "meta-llama/Llama-2-13b-hf": 128,
        "meta-llama/Meta-Llama-3-8B": 128,
        "mistralai/Mistral-7B-v0.1": 128,
    }
    models_rotary = {
        "meta-llama/Llama-2-7b-hf": "postrotary",
        "meta-llama/Llama-2-13b-hf": "postrotary",
        "meta-llama/Meta-Llama-3-8B": "prerotary",
        "mistralai/Mistral-7B-v0.1": "prerotary",
    }
    # Create a parent figure with 5 subplots
    # fig, axs = plt.subplots(3, 2, figsize=(27, 12))
    i = 0
    j = 0
    total_df = pd.DataFrame()
    for model in models_h2o.keys():
        df_model = get_model_df(df, model)
        df_model = df_model[(df_model["method"] == "pca_topk")]

        # Keep only the rows where (top_k, top_r) is in common_top_k_r exactly
        common_top_k_r = {(0.25, 0.25)}
        condition = df_model.apply(
            lambda row: (row["top_k"], row["top_r"] / models[model])
            in common_top_k_r,
            axis=1,
        )
        df_model = df_model[condition]

        # Change the names
        df_model["transform_dataset"] = df_model["transform_dataset"].map(
            dataset_names
        )
        df_model["method"] = df_model["method"].map(method_names)
        df_model.loc[
            df_model["method"] == method_names["pca_topk"], "method"
        ] = (
            df_model["method"]
            + " ("
            + df_model["rotary_type"]
            + ","
            + df_model["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ", "
            + df_model["top_r"].apply(
                lambda x: top_r_formatter(x, model, add_label=True)
            )
            + ")"
        )
        model = model_names[model]

        total_df = pd.concat([total_df, df_model])

    # Pick the rows where model, rotary_type is in models_rotary
    condition = total_df.apply(
        lambda row: models_rotary[row["model"]] == row["rotary_type"], axis=1
    )
    rotary_df = total_df[condition]
    rotary_df["model"] = rotary_df["model"].map(model_names)
    rotary = "best"
    print(rotary_df)

    # for rotary in ['prerotary', 'postrotary']:
    fig, axs = plt.subplots(1, 2, figsize=(10, 6))

    # plot_scatter(rotary_df, 'model', 'perplexity', hue='transform_dataset', style='transform_dataset',
    # title='Loki Generalisation', ylabel='Perplexity', xlabel='Model', legend_title='Method',
    # figsize=(8, 5), s = 100)
    ax = plot_bar_chart(
        rotary_df,
        "model",
        "perplexity",
        hue="transform_dataset",
        title="Loki Generalisation",
        ylabel="Perplexity",
        xlabel="Model",
        legend_title="Dataset",
        ax=axs[0],
        ylabel_fontsize=22,
        xtick_rotation=30,
        figsize=(10, 3),
        hatches=["+++", "xxx", "ooo"],
    )
    ax.set_xticklabels(ax.get_xticklabels(), rotation=30, ha="right")
    ax.set_ylim(0, 7)

    # set_aspect_ratio(ratio=5/3,axis=ax)
    # plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=2)
    # plt.savefig("./perplexity_" + rotary + "_" + output_file, bbox_inches='tight')

    ax = plot_bar_chart(
        rotary_df,
        "model",
        "Avg",
        hue="transform_dataset",
        title="Loki Generalisation",
        ylabel="Average Task Accuracy",
        xlabel="Model",
        legend_title="Dataset",
        ax=axs[1],
        ylabel_fontsize=22,
        xtick_rotation=30,
        figsize=(10, 3),
        hatches=["+++", "xxx", "ooo"],
    )
    ax.set_ylim(0, 100)
    ax.legend(fontsize=20)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=30, ha="right")
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    # set_aspect_ratio(ratio=5/3,axis=ax)
    # plt.savefig("./tasks_" + rotary + "_" + output_file, bbox_inches='tight')

    handles, labels = ax.get_legend_handles_labels()
    # Remove the legends from subplots
    for ax in axs.flat:
        ax.get_legend().remove()
        break

    # Merge the X and Y Titles
    # fig.text(0.5, -0.1, 'Model', ha='center', fontsize=20)
    # Remove the X and Y labels from the subplots
    for ax in axs.flat:
        ax.set(xlabel="")
        ax.set_title("")
        for p in ax.patches:
            ax.annotate(
                f"{p.get_height():.2f}",
                (p.get_x() + p.get_width() / 2, p.get_height()),
                ha="center",
                va="center",
                fontsize=18,
                color="black",
                xytext=(0, 22),
                textcoords="offset points",
                rotation=90,
            )

    fig.suptitle("Loki Generalization over Calibration Datasets", fontsize=24)

    # fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.1), ncol=4,
    # fontsize=20)
    set_aspect_ratio(ratio=3 / 5)
    fig.tight_layout(pad=0.5)
    fig.savefig(
        "./" + rotary + "_" + output_file, bbox_inches="tight", format="pdf"
    )

    # plt.show()


# print(matplotlib.get_backend())  # Check current backend
pca_topk_base_comparison_plot(wanddb_data, rk={(0.25, 0.25), (0.125, 0.5)})
# %%
baseline_compare_plot(wanddb_data)


dataset_generalise_plot_new()


# %%


==> figs/results/plots_appendix.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib.gridspec as gridspec
import pandas as pd
from setup_plot import *
import numpy as np
from utils import *
import math

matplotlib.use("TkAgg")

setup()
setup_global()

wanddb_data = pd.read_csv("./data/data_all_final.csv")
wanddb_data = preprocess_df(
    wanddb_data, methods=["pca_topk", "base_hf", "h2o", "topk"]
)


def darken_color(hex_color, factor=0.6):
    # Convert hex color to RGB
    rgb = [int(hex_color[i : i + 2], 16) for i in (1, 3, 5)]
    # Darken each component by the factor
    darkened_rgb = [max(0, min(255, int(c * factor))) for c in rgb]
    # Convert back to hex
    return f"#{''.join(f'{c:02X}' for c in darkened_rgb)}"


def loki_base_comparison_multiplot(
    df,
    output_file="loki_base_comparison_multiplot.pdf",
    rk=None,
    metric="perplexity",
    metric_name="Perplexity",
):
    setup_global()
    total_df = pd.DataFrame()
    for model in models.keys():
        df_model_1 = get_model_df(df, model)

        # Map the method names to the method names in the method_names dictionary
        df_model_1["method"] = df_model_1["method"].map(method_names)

        # Replace top_k and top_r with -1 if they are NaN
        df_model_1["top_k"] = df_model_1["top_k"].fillna(-1)
        df_model_1["top_r"] = df_model_1["top_r"].fillna(-1)

        # df_model_1["method_total"] = df_model_1["method"]
        # df_model_1.loc[df_model_1['method_total'] == method_names['pca_topk'], 'method_total'] = df_model_1['method_total'] + ' (' + df_model_1['top_k'].apply(lambda x: top_k_formatter(x, add_label=True)) + ', ' + df_model_1['top_r'].apply(lambda x: top_r_formatter(x, model, add_label=True)) + ')'

        if rk is not None:
            rk = rk.union({(-1, -1)})
            condition = df_model_1.apply(
                lambda row: (
                    (row["top_k"], row["top_r"] / models[model]) in rk
                )
                or (row["method"] == method_names["base_hf"]),
                axis=1,
            )
            df_model_1 = df_model_1[condition]

        df_model_1["top_r"] = df_model_1["top_r"] / models[model]

        total_df = pd.concat([total_df, df_model_1])

    # Map the model names to the model names in the model_names dictionary
    total_df["model"] = total_df["model"].map(model_names)
    total_df["rotary_type"] = total_df["rotary_type"].map(rotary_names)
    total_df = total_df.reset_index(drop=True)

    total_df["method_total"] = total_df["method"]
    total_df.loc[
        total_df["method"] == method_names["pca_topk"], "method_total"
    ] = (
        total_df["method_total"]
        + " ("
        + total_df["rotary_type"]
        + ", "
        + total_df["top_k"].apply(lambda x: top_k_formatter(x, add_label=True))
        + ", "
        + total_df["top_r"].apply(
            lambda x: top_r_formatter(x, model, add_label=True)
        )
        + ")"
    )

    print(total_df)

    # Perplexity Heatmaps
    num_models = len(models.keys())
    # fig, axs = plt.subplots(num_models // 2, 4, figsize=(16, 2 * num_models))

    fig = plt.figure(figsize=(20, 3 * (num_models // 2)))
    # gs = gridspec.GridSpec(
    #    num_models // 2, 4, figure=fig, wspace=0.1, hspace=0.4
    # )
    outer_grid = gridspec.GridSpec(
        num_models // 2, 2, figure=fig, wspace=0.05, hspace=0.6
    )

    rotary_titles = {"prerotary": "Pre-Rotary", "postrotary": "Post-Rotary"}

    # Loop through the models and create a heatmap for each model - one for pre-rotary and one for post-rotary
    for x, model in enumerate(models.keys()):
        print(f"Model: {model}")
        model_df = total_df[total_df["model"] == model_names[model]]

        row = x // 2
        block = x % 2

        ax_l1 = fig.add_subplot(outer_grid[row, block])

        # Remove the x and y spines
        ax_l1.spines["top"].set_visible(False)
        ax_l1.spines["right"].set_visible(False)
        ax_l1.spines["left"].set_visible(False)
        ax_l1.spines["bottom"].set_visible(False)
        ax_l1.xaxis.set_visible(False)
        ax_l1.yaxis.set_visible(False)

        ax_l1.set_title(model_names[model], fontsize=20, pad=15)

        inner_grid = gridspec.GridSpecFromSubplotSpec(
            1, 2, subplot_spec=outer_grid[row, block], wspace=0.05, hspace=0.1
        )

        for z, rotary in enumerate(["prerotary", "postrotary"]):
            j = 2 * block + z
            ax = fig.add_subplot(inner_grid[0, z])

            rotary_df = model_df[
                model_df["rotary_type"] == rotary_names[rotary]
            ]

            # Use the base_hf perplexity as the vmin for the perplexity heatmap
            baseline = model_df[model_df["method"] == method_names["base_hf"]][
                metric
            ].values[0]

            # Make the top_k as string
            rotary_df["top_k"] = rotary_df["top_k"].apply(lambda x: str(x))

            rotary_df = rotary_df.sort_values("top_k", ascending=True)

            # Plot a lineplot with top_k on the x-axis and perplexity on the y-axis, with hue as the top_r
            ax = plot_line_chart(
                rotary_df,
                x="top_k",
                y=metric,
                hue="top_r",
                xlabel="$k_f$",
                ylabel=metric_name,
                # title=rotary_names[rotary],
                title=rotary_titles[rotary],
                title_fontsize=16,
                ax=ax,
                marker="o",
                tight_layout=True,
                linestyle="dotted",
            )

            ax.axhline(baseline, color="gray", linestyle="--")
            ax.annotate(
                baseline,
                (2.5, baseline),
                color="gray",
                textcoords="offset points",
                xytext=(0, 5),
                ha="center",
                fontsize=12,
            )
            ax.set_xlim(-0.5, 2.5)

            # Add annotations to each point in the lineplots except the last one
            position = ["top", "center", "bottom"]
            ha_position = ["center", "center", "center"]
            xy_text = [(0, 12), (0, 0), (0, -12)]
            if metric == "Avg":
                position = ["bottom", "center", "top"]
                xy_text = [(0, -12), (0, 0), (0, 12)]
            for li, line in enumerate(ax.lines[:-1]):
                color = line.get_color()
                # Make the color a bit darker
                color = darken_color(color)

                x_data = line.get_xdata()
                y_data = line.get_ydata()
                pos = position[li % 3]
                xyt = xy_text[li % 3]
                h_pos = ha_position[li % 3]
                for i, (x, y) in enumerate(zip(x_data, y_data)):
                    ax.annotate(
                        f"{y:.4f}",
                        (x, y),
                        textcoords="offset points",
                        xytext=xyt,
                        va=pos,
                        ha=h_pos,
                        fontsize=10,
                        color=color,
                    )

            # Remove the x and y labels from the subplots
            ax.set(xlabel="", ylabel="")

            if j == 0:
                ax.set_ylabel(metric_name, fontsize=16)
            if row == num_models // 2 - 1:
                ax.set_xlabel("$k_f$", fontsize=16)

            set_aspect_ratio(axis=ax)

            # Set the x ticks as k = 0.125, 0.25, 0.5 equally spaced

    # Remove the legends from subplots and add a global legend at the top of the figure
    handles, labels = fig.gca().get_legend_handles_labels()
    for ax in fig.get_axes():
        if ax.get_legend() is not None:
            ax.get_legend().remove()

    # Add common x and y labels
    # fig.text(0.5, 0.04, "$k_f$", ha="center", fontsize=20)
    # fig.text(
    #    0.1, 0.5, metric_name, va="center", rotation="vertical", fontsize=20
    # )

    fig.legend(
        handles,
        labels,
        # loc="center",
        loc="upper right",
        bbox_to_anchor=(0.38, 1),
        ncol=4,
        fontsize=18,
        title="$d_f$",
    )

    fig.suptitle(f"Loki vs. Full Attention ({metric_name})", fontsize=20)
    fig.savefig(output_file, bbox_inches="tight")


def loki_base_comparison_heatmap(
    df, output_file="loki_base_comparison_heatmap.pdf", rk=None
):
    total_df = pd.DataFrame()
    for model in models.keys():
        df_model_1 = get_model_df(df, model)

        # Map the method names to the method names in the method_names dictionary
        df_model_1["method"] = df_model_1["method"].map(method_names)

        # Replace top_k and top_r with -1 if they are NaN
        df_model_1["top_k"] = df_model_1["top_k"].fillna(-1)
        df_model_1["top_r"] = df_model_1["top_r"].fillna(-1)

        # df_model_1["method_total"] = df_model_1["method"]
        # df_model_1.loc[df_model_1['method_total'] == method_names['pca_topk'], 'method_total'] = df_model_1['method_total'] + ' (' + df_model_1['top_k'].apply(lambda x: top_k_formatter(x, add_label=True)) + ', ' + df_model_1['top_r'].apply(lambda x: top_r_formatter(x, model, add_label=True)) + ')'

        if rk is not None:
            rk = rk.union({(-1, -1)})
            condition = df_model_1.apply(
                lambda row: (
                    (row["top_k"], row["top_r"] / models[model]) in rk
                )
                or (row["method"] == method_names["base_hf"]),
                axis=1,
            )
            df_model_1 = df_model_1[condition]

        df_model_1["top_r"] = df_model_1["top_r"] / models[model]

        total_df = pd.concat([total_df, df_model_1])

    # Map the model names to the model names in the model_names dictionary
    total_df["model"] = total_df["model"].map(model_names)
    total_df["rotary_type"] = total_df["rotary_type"].map(rotary_names)
    total_df = total_df.reset_index(drop=True)

    total_df["method_total"] = total_df["method"]
    total_df.loc[
        total_df["method"] == method_names["pca_topk"], "method_total"
    ] = (
        total_df["method_total"]
        + " ("
        + total_df["rotary_type"]
        + ", "
        + total_df["top_k"].apply(lambda x: top_k_formatter(x, add_label=True))
        + ", "
        + total_df["top_r"].apply(
            lambda x: top_r_formatter(x, model, add_label=True)
        )
        + ")"
    )

    print(total_df)

    # Perplexity Heatmaps
    num_models = len(models.keys())
    fig, axs = plt.subplots(num_models // 2, 4, figsize=(16, 2 * num_models))

    fig = plt.figure(figsize=(16, 4 * (num_models)))
    gs = gridspec.GridSpec(num_models, 4, figure=fig)

    # Loop through the models and create a heatmap for each model - one for pre-rotary and one for post-rotary
    for x, model in enumerate(models.keys()):
        print(f"Model: {model}")
        model_df = total_df[total_df["model"] == model_names[model]]
        for y, metric in enumerate(["perplexity", "Avg"]):
            for z, rotary in enumerate(["prerotary", "postrotary"]):
                j = 2 * y + z
                ax = fig.add_subplot(gs[x, j])

                rotary_df = model_df[
                    model_df["rotary_type"] == rotary_names[rotary]
                ]
                rotary_df = rotary_df.pivot(
                    index="top_k", columns="top_r", values=metric
                )

                print(rotary_df)

                # Use the base_hf perplexity as the vmin for the perplexity heatmap
                vmin = model_df[model_df["method"] == method_names["base_hf"]][
                    "perplexity"
                ].values[0]

                ax = plot_heatmap(
                    rotary_df,
                    annot=True,
                    annot_kws={"size": 12},
                    cmap="viridis_r",
                    # cbar_kws={"shrink": 0.8},
                    fmt=".4f",
                    ax=ax,
                    square=True,
                    linewidths=2,
                    linecolor="white",
                    tight_layout=True,
                    vmin=vmin,
                    cbar=True,
                )

                if z == 0:
                    # Make the color bar invisible for the first column
                    cbar = ax.collections[0].colorbar
                    cbar.ax.set_visible(False)

                # if z == 1:
                #    # Add a vertical line to seperate this and the next heatmap
                #    ax.axvline(1.5, color="black", linewidth=2)

                # Annotate the color bar to indicate that vmin is the perplexity of the base_hf method
                # and vmax is the maximum perplexity in the heatmap
                # ax.annotate(
                #    f"Min: {vmin:.2f}\nMax: {vmax:.2f}",
                #    xy=(0.5, -0.1),
                #    xycoords="axes fraction",
                #    ha="center",
                #    va="center",
                #    fontsize=16,
                # )

                ax.set_title(
                    model_names[model] + " (" + rotary + ")", fontsize=16
                )
                ax.set_xlabel(f"$d_f$", fontsize=14)
                ax.set_ylabel(f"$k_f$", fontsize=14)

    plt.plot(
        [0.5, 0.5],
        [0, 1],
        color="lightgreen",
        lw=5,
        transform=plt.gcf().transFigure,
        clip_on=False,
    )

    fig.suptitle("Loki vs. Full Attention (Perplexity)", fontsize=20, y=0.90)
    fig.savefig(output_file, bbox_inches="tight")


def pca_topk_base_comparison_plot(df, output_file="pca_topk.pdf", rk=None):
    total_df = pd.DataFrame()
    for model in models.keys():
        df_model_1 = get_model_df(df, model)

        # Map the method names to the method names in the method_names dictionary
        df_model_1["method"] = df_model_1["method"].map(method_names)

        # Replace top_k and top_r with -1 if they are NaN
        df_model_1["top_k"] = df_model_1["top_k"].fillna(-1)
        df_model_1["top_r"] = df_model_1["top_r"].fillna(-1)

        # df_model_1["method_total"] = df_model_1["method"]
        # df_model_1.loc[df_model_1['method_total'] == method_names['pca_topk'], 'method_total'] = df_model_1['method_total'] + ' (' + df_model_1['top_k'].apply(lambda x: top_k_formatter(x, add_label=True)) + ', ' + df_model_1['top_r'].apply(lambda x: top_r_formatter(x, model, add_label=True)) + ')'

        if rk is not None:
            rk = rk.union({(-1, -1)})
            condition = df_model_1.apply(
                lambda row: (
                    (row["top_k"], row["top_r"] / models[model]) in rk
                )
                or (row["method"] == method_names["base_hf"]),
                axis=1,
            )
            df_model_1 = df_model_1[condition]

        df_model_1["top_r"] = df_model_1["top_r"] / models[model]

        total_df = pd.concat([total_df, df_model_1])

    # Map the model names to the model names in the model_names dictionary
    total_df["model"] = total_df["model"].map(model_names)
    total_df["rotary_type"] = total_df["rotary_type"].map(rotary_names)
    total_df = total_df.reset_index(drop=True)

    total_df["method_total"] = total_df["method"]
    total_df.loc[
        total_df["method"] == method_names["pca_topk"], "method_total"
    ] = (
        total_df["method_total"]
        + " ("
        + total_df["rotary_type"]
        + ", "
        + total_df["top_k"].apply(lambda x: top_k_formatter(x, add_label=True))
        + ", "
        + total_df["top_r"].apply(
            lambda x: top_r_formatter(x, model, add_label=True)
        )
        + ")"
    )

    for i, rotary in enumerate(["prerotary", "postrotary"]):
        fig, axs = plt.subplots(1, 2, figsize=(20, 6))
        rotary_df = total_df[
            (
                (total_df["method"] == method_names["pca_topk"])
                & (total_df["rotary_type"] == rotary_names[rotary])
            )
            | (total_df["method"] == method_names["base_hf"])
        ]

        # Create a clustered bar plot where the x-axis is the model and the y-axis is the perplexity
        # the hue is the method and the (top_k, top_r) is each bar
        ax = axs[0]
        ax = plot_bar_chart(
            rotary_df,
            "model",
            "perplexity",
            hue="method_total",
            title="Loki vs. Full Attention (" + rotary + ")",
            ylabel="Perplexity",
            xlabel="Model",
            legend_title="Method",
            figsize=(10, 6),
            xtick_rotation=30,
            ax=ax,
            ylabel_fontsize=18,
            hatches=[
                "xxxx",
                "\\\\\\\\",
                "||||",
                "////",
                "++++",
                "oooo",
                "....",
                "****",
                "----",
            ],
        )

        # plt.savefig("./perplexity_" + rotary + "_" + output_file, bbox_inches='tight')

        ax = axs[1]
        ax = plot_bar_chart(
            rotary_df,
            "model",
            "Avg",
            hue="method_total",
            title="Loki vs. Full Attention (" + rotary + ")",
            ylabel="Average Task Accuracy",
            xlabel="Model",
            legend_title="Method",
            figsize=(10, 6),
            xtick_rotation=30,
            ax=ax,
            ylabel_fontsize=18,
            hatches=[
                "xxxx",
                "\\\\\\\\",
                "||||",
                "////",
                "++++",
                "oooo",
                "....",
                "****",
                "----",
            ],
        )
        ax.set_ylim(0, 100)

        handles, labels = ax.get_legend_handles_labels()
        # Remove the legends from subplots
        for ax in axs.flat:
            ax.get_legend().remove()
        # Merge the X and Y Titles
        fig.text(0.5, -0.1, "Model", ha="center")
        # Remove the X and Y labels from the subplots
        for ax in axs.flat:
            ax.set(xlabel="")

        fig.suptitle(
            "Loki vs. Full Attention (" + rotary + ")", fontsize=20, y=0.95
        )
        for ax in axs.flat:
            ax.set_title("")
        fig.legend(
            handles,
            labels,
            loc="upper center",
            bbox_to_anchor=(0.5, -0.1),
            ncol=3,
        )
        fig.savefig(
            "./appendix_" + rotary + "_" + output_file, bbox_inches="tight"
        )

    # fig_post.legend(loc='best', ncol=4)
    # fig_post.savefig("./tasks_"+output_file, bbox_inches='tight')


def baseline_compare_plot(df, output_file="appendix_baselines_pca_topk.pdf"):
    ofile = open(output_file, "w")
    models_h2o = {
        "meta-llama/Llama-2-7b-hf": 128,
        "meta-llama/Llama-2-13b-hf": 128,
        "meta-llama/Meta-Llama-3-8B": 128,
        "mistralai/Mistral-7B-v0.1": 128,
        # "mistralai/Mixtral-8x7B-v0.1" : 128,
    }

    # Create a parent figure with 5 subplots
    fig, axs = plt.subplots(1, 4, figsize=(30, 12))
    i = 0
    j = 0
    for model in models_h2o.keys():
        df_model = get_model_df(df, model)
        print(df_model)
        # Order the rows by method in the order: base_hf, topk, h2o, pca_topk
        df_model["method"] = pd.Categorical(
            df_model["method"], ["base_hf", "topk", "h2o", "pca_topk"]
        )
        df_model = df_model.sort_values("method")
        df_model["method"] = df_model["method"].astype(str)

        # Map the method names to the method names in the method_names dictionary
        df_model["method"] = df_model["method"].map(method_names)

        # For h2o, replace Avg with NaN
        df_model.loc[df_model["method"] == method_names["h2o"], "Avg"] = np.nan

        # We want the rows where top_k == 0.25 or NaN, top_r == 0.25 or NaN
        df_model_1 = df_model[
            (df_model["top_k"] == 0.25) | (df_model["top_k"].isnull())
        ]
        df_model_1 = df_model_1[
            (df_model_1["top_r"] == 0.25 * models[model])
            | (df_model_1["top_r"].isnull())
        ]

        global tasks
        local_tasks = tasks + ["Avg_no_gsm", "Avg"]

        # Drop GSM8k and Avg_no_gsm from the local_tasks list
        local_tasks = [
            task
            for task in local_tasks
            if task != "gsm8k_exact_match,strict-match"
        ]
        local_tasks = [task for task in local_tasks if task != "Avg"]
        df_model_1 = df_model_1.drop(
            columns=["gsm8k_exact_match,strict-match", "Avg"]
        )

        df_model_1.loc[df_model_1["method"] == "h2o", "Avg"] = np.nan
        df_model_1 = df_model_1.melt(
            id_vars=["model", "method", "top_k", "top_r", "rotary_type"],
            value_vars=local_tasks,
            var_name="task",
            value_name="task_accuracy",
        )

        # For each task keep the best between the postrotary and prerotary
        df_model_1 = df_model_1.loc[
            df_model_1.groupby(["model", "method", "task"])[
                "task_accuracy"
            ].idxmax()
        ]

        df_model_1["method"] = pd.Categorical(
            df_model_1["method"],
            ["Full Attention", "Exact-TopK", "Loki", "H2O"],
        )
        df_model_1["task"] = pd.Categorical(df_model_1["task"], local_tasks)
        df_model_1 = df_model_1.sort_values(["method", "task"])
        df_model_1["method"] = df_model_1["method"].astype(str)
        df_model_1["task"] = df_model_1["task"].astype(str)

        # For method = "Loki", merge the top_k, top_r and rotary_type columns into the method column
        df_model_1.loc[
            df_model_1["method"] == method_names["pca_topk"], "method"
        ] = (
            df_model_1["method"]
            + " ("
            + df_model_1["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ", "
            + df_model_1["top_r"].apply(
                lambda x: top_r_formatter(x, model, add_label=True)
            )
            + ")"
        )
        df_model_1.loc[
            df_model_1["method"] == method_names["h2o"], "method"
        ] = (
            df_model_1["method"]
            + " ("
            + df_model_1["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ")"
        )
        df_model_1.loc[
            df_model_1["method"] == method_names["topk"], "method"
        ] = (
            df_model_1["method"]
            + " ("
            + df_model_1["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ")"
        )

        # Map the task names to the task names in the task_names dictionary
        df_model_1["task"] = df_model_1["task"].map(task_names)

        # Map the model names to the model names in the model_names dictionary
        df_model["model"] = df_model["model"].map(model_names)
        model = model_names[model]

        ax = axs[j]
        j += 1
        if j == 5:
            j = 0
            i += 1

        # For each model, create a subplot barplot where the x-axis is one of the tasks
        # and the y-axis is the task accuracy for the different methods as hue
        # The title of the plot is the model name
        colors = get_colors()[:2] + [get_darker_colors()[0]] + get_colors()[2:]
        # colors.extend(get_darker_colors())
        colors = colors[:6]
        ax = plot_bar_chart(
            df_model_1,
            "task",
            "task_accuracy",
            hue="method",
            colors=colors,
            title=model,
            ylabel="Task Accuracy",
            xlabel="Task",
            legend_title="Method",
            ax=ax,
            figsize=(5, 3),
            xtick_rotation=0,
            title_fontsize=18,
        )
        ax.set_ylim(0, 100)
        # ax.tick_params(axis='x', labelsize=18)       # Font size of the x tick labels
        # ax.tick_params(axis='y', labelsize=18)       # Font size of the y tick labels

        set_aspect_ratio(axis=ax)

    # Merge the legends of the subplots into a single legend
    handles, labels = ax.get_legend_handles_labels()
    # Remove the legends from subplots
    for ax in axs.flat:
        if ax.get_legend() is not None:
            ax.get_legend().remove()

    # Merge the X and Y Titles
    fig.text(0.5, 0.04, "Task", ha="center", fontsize=20)
    fig.text(
        0.08,
        0.5,
        "Task Accuracy",
        va="center",
        rotation="vertical",
        fontsize=20,
    )
    # Remove the X and Y labels from the subplots
    for ax in axs.flat:
        ax.set(xlabel="", ylabel="")

    fig.suptitle("Loki vs. Baselines", fontsize=20, y=0.92)

    fig.legend(
        handles,
        labels,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.99),
        ncol=4,
        fontsize=20,
    )
    fig.savefig(output_file, bbox_inches="tight", format="pdf")


def dataset_generalise_plot(output_file="dataset_generalise.pdf"):
    df = pd.read_csv("./data/data_all_final.csv")
    df = preprocess_df(
        df,
        methods=["pca_topk"],
        transform_datasets=["wikitext", "bookcorpus", "c4"],
    )
    ofile = open(output_file, "w")
    models_h2o = {
        "meta-llama/Llama-2-7b-hf": 128,
        "meta-llama/Llama-2-13b-hf": 128,
        "meta-llama/Meta-Llama-3-8B": 128,
    }
    # Create a parent figure with 5 subplots
    fig, axs = plt.subplots(3, 2, figsize=(27, 12))
    i = 0
    j = 0
    for model in models_h2o.keys():
        df_model = get_model_df(df, model)
        df_model = df_model[(df_model["method"] == "pca_topk")]

        # We have 3 values of transform_dataset: ['wikitext', 'bookcorpus', 'c4']
        # and we want to keep only the configurations of top_k and top_r that are common to all 3 datasets
        print(
            df_model[df_model["transform_dataset"] == "wikitext"][
                "top_k"
            ].unique()
        )
        print(
            df_model[df_model["transform_dataset"] == "c4"]["top_k"].unique()
        )
        common_top_k = (
            set(
                df_model[df_model["transform_dataset"] == "wikitext"][
                    "top_k"
                ].unique()
            )
            & set(
                df_model[df_model["transform_dataset"] == "bookcorpus"][
                    "top_k"
                ].unique()
            )
            & set(
                df_model[df_model["transform_dataset"] == "c4"][
                    "top_k"
                ].unique()
            )
        )
        common_top_r = (
            set(
                df_model[df_model["transform_dataset"] == "wikitext"][
                    "top_r"
                ].unique()
            )
            & set(
                df_model[df_model["transform_dataset"] == "bookcorpus"][
                    "top_r"
                ].unique()
            )
            & set(
                df_model[df_model["transform_dataset"] == "c4"][
                    "top_r"
                ].unique()
            )
        )

        # Keep only the rows where (top_k, top_r) is in common_top_k_r exactly
        common_top_k_r = {(0.25, 0.25), (0.5, 0.125)}
        condition = df_model.appl(
            lambda row: (row["top_k"], row["top_r"] / models[model])
            in common_top_k_r,
            axis=1,
        )
        df_model = df_model[condition]

        df_model["model"] = df_model["model"].map(model_names)
        df_model["transform_dataset"] = df_model["transform_dataset"].map(
            dataset_names
        )
        # Map the method names to the method names in the method_names dictionary
        df_model["method"] = df_model["method"].map(method_names)

        # Between the postrotary and prerotary, keep only the rows where the perplexity is the minimum
        # for each (top_k, top_r) configuration
        # df_model_ppl = df_model.loc[df_model.groupby(['transform_dataset', 'top_k', 'top_r'])['perplexity'].idxmin()]
        ## Get the best rotary type for perplexity for the model
        # rotary_best_ppl = df_model_ppl.loc[df_model_ppl['perplexity'].idxmin()]['rotary_type']
        # df_model_ppl = df_model.loc[df_model['rotary_type'] == rotary_best_ppl]

        ## Between the postrotary and prerotary, keep only the rows where the Avg is the maximum
        # df_model_task = df_model.loc[df_model.groupby(['transform_dataset', 'top_k', 'top_r'])['Avg'].idxmax()]
        ## Get the best rotary type for task accuracy for the model
        # rotary_best_task = df_model_task.loc[df_model_task['Avg'].idxmax()]['rotary_type']
        # df_model_task = df_model.loc[df_model['rotary_type'] == rotary_best_task]

        # if len(df_model_task['rotary_type'].unique()) > 1:
        #    print (df_model_task)
        #    raise ValueError("There are multiple best rotary types dataset for" + model_name)

        # Change the method name to include the top_k and top_r values
        df_model.loc[
            df_model["method"] == method_names["pca_topk"], "method"
        ] = (
            df_model["method"]
            + " ("
            + df_model["rotary_type"]
            + ","
            + df_model["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ", "
            + df_model["top_r"].apply(
                lambda x: top_r_formatter(x, model, add_label=True)
            )
            + ")"
        )
        # df_model_ppl.loc[df_model_ppl['method'] == method_names['pca_topk'], 'method'] = df_model_ppl['method'] + ' (' + df_model_ppl['rotary_type'] + ',' + df_model_ppl['top_k'].apply(lambda x: top_k_formatter(x, add_label=True)) + ', ' + df_model_ppl['top_r'].apply(lambda x: top_r_formatter(x, model, add_label=True)) + ')'
        # df_model_task.loc[df_model_task['method'] == method_names['pca_topk'], 'method'] = df_model_task['method'] + ' (' + df_model_ppl['rotary_type'] + ',' + df_model_task['top_k'].apply(lambda x: top_k_formatter(x, add_label=True)) + ', ' + df_model_task['top_r'].apply(lambda x: top_r_formatter(x, model, add_label=True)) + ')'
        model = model_names[model]

        # Plot the perplexity for each dataset as a clustered bar plot
        ax = axs[i, 0]

        # For each model, create a subplot barplot where the x-axis is one of the datasets
        # and the y-axis is the perplexity for the different methods as hue
        # The title of the plot is the model name
        plot_bar_chart(
            df_model,
            "transform_dataset",
            "perplexity",
            hue="method",
            title=model,
            ylabel="Perplexity",
            xlabel="Dataset",
            legend_title="Method",
            ax=ax,
            figsize=(8, 6),
            xtick_rotation=0,
        )

        ax = axs[i, 1]

        # Do the same for the Avg task accuracy
        plot_bar_chart(
            df_model,
            "transform_dataset",
            "Avg",
            hue="method",
            title=model,
            ylabel="Task Accuracy",
            xlabel="Dataset",
            legend_title="Method",
            ax=ax,
            figsize=(8, 6),
            xtick_rotation=0,
        )

        i += 1

    # Merge the legends of the subplots into a single legend
    handles, labels = ax.get_legend_handles_labels()
    # Remove the legends from subplots
    for ax in axs.flat:
        ax.get_legend().remove()

    fig.text(0.5, 0.04, "Dataset", ha="center")
    # fig.text(0.08, 0.5, 'Task Accuracy', va='center', rotation='vertical')
    # Remove the X and Y labels from the subplots
    for ax in axs.flat:
        ax.set(xlabel="")

    fig.legend(
        handles, labels, loc="upper center", bbox_to_anchor=(0.5, 1.1), ncol=3
    )
    fig.savefig(output_file, bbox_inches="tight")
    fig.savefig(output_file, bbox_inches="tight")


def dataset_generalise_plot_new(output_file="dataset_generalise.pdf"):
    df = pd.read_csv("./data/data_all_final.csv")
    df = preprocess_df(
        df,
        methods=["pca_topk"],
        transform_datasets=["wikitext", "bookcorpus", "c4"],
    )
    ofile = open(output_file, "w")
    models_h2o = {
        "meta-llama/Llama-2-7b-hf": 128,
        "meta-llama/Llama-2-13b-hf": 128,
        "meta-llama/Meta-Llama-3-8B": 128,
        "mistralai/Mistral-7B-v0.1": 128,
    }
    # Create a parent figure with 5 subplots
    # fig, axs = plt.subplots(3, 2, figsize=(27, 12))
    i = 0
    j = 0
    total_df = pd.DataFrame()
    for model in models_h2o.keys():
        df_model = get_model_df(df, model)
        df_model = df_model[(df_model["method"] == "pca_topk")]

        # Keep only the rows where (top_k, top_r) is in common_top_k_r exactly
        common_top_k_r = {(0.25, 0.25)}
        condition = df_model.apply(
            lambda row: (row["top_k"], row["top_r"] / models[model])
            in common_top_k_r,
            axis=1,
        )
        df_model = df_model[condition]

        # Change the names
        df_model["model"] = df_model["model"].map(model_names)
        df_model["transform_dataset"] = df_model["transform_dataset"].map(
            dataset_names
        )
        df_model["method"] = df_model["method"].map(method_names)
        df_model.loc[
            df_model["method"] == method_names["pca_topk"], "method"
        ] = (
            df_model["method"]
            + " ("
            + df_model["rotary_type"]
            + ","
            + df_model["top_k"].apply(
                lambda x: top_k_formatter(x, add_label=True)
            )
            + ", "
            + df_model["top_r"].apply(
                lambda x: top_r_formatter(x, model, add_label=True)
            )
            + ")"
        )
        model = model_names[model]

        total_df = pd.concat([total_df, df_model])

    for rotary in ["prerotary", "postrotary"]:
        fig, axs = plt.subplots(1, 2, figsize=(10, 6))
        rotary_df = total_df[(total_df["rotary_type"] == rotary)].reset_index(
            drop=True
        )
        print(rotary_df)

        # plot_scatter(rotary_df, 'model', 'perplexity', hue='transform_dataset', style='transform_dataset',
        # title='Loki Generalisation', ylabel='Perplexity', xlabel='Model', legend_title='Method',
        # figsize=(8, 5), s = 100)
        ax = plot_bar_chart(
            rotary_df,
            "model",
            "perplexity",
            hue="transform_dataset",
            title="Loki Generalisation",
            ylabel="Perplexity",
            xlabel="Model",
            legend_title="Dataset",
            ax=axs[0],
            ylabel_fontsize=18,
            xtick_rotation=30,
            figsize=(10, 3),
        )
        # set_aspect_ratio(ratio=5/3,axis=ax)
        # plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=2)
        # plt.savefig("./perplexity_" + rotary + "_" + output_file, bbox_inches='tight')

        ax = plot_bar_chart(
            rotary_df,
            "model",
            "Avg",
            hue="transform_dataset",
            title="Loki Generalisation",
            ylabel="Average Task Accuracy",
            xlabel="Model",
            legend_title="Dataset",
            ax=axs[1],
            ylabel_fontsize=18,
            xtick_rotation=30,
            figsize=(10, 3),
        )
        ax.set_ylim(0, 100)
        # set_aspect_ratio(ratio=5/3,axis=ax)
        # plt.savefig("./tasks_" + rotary + "_" + output_file, bbox_inches='tight')

        handles, labels = ax.get_legend_handles_labels()
        # Remove the legends from subplots
        for ax in axs.flat:
            ax.get_legend().remove()
            break

        # Merge the X and Y Titles
        fig.text(0.5, -0.1, "Model", ha="center", fontsize=20)
        # Remove the X and Y labels from the subplots
        for ax in axs.flat:
            ax.set(xlabel="")
            ax.set_title("")

        fig.suptitle(
            "Loki Generalization over Calibration Datasets", fontsize=20
        )

        # fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.1), ncol=4,
        # fontsize=20)
        set_aspect_ratio(ratio=3 / 5)
        fig.tight_layout(pad=0.5)
        fig.savefig(
            "./" + rotary + "_" + output_file,
            bbox_inches="tight",
            format="pdf",
        )

        # plt.show()


# pca_topk_base_comparison_plot(wanddb_data)
# baseline_compare_plot(wanddb_data)
# loki_base_comparison_heatmap(wanddb_data)
loki_base_comparison_multiplot(
    wanddb_data, output_file="loki_base_comparison_multiplot_ppl.pdf"
)
loki_base_comparison_multiplot(
    wanddb_data,
    output_file="loki_base_comparison_multiplot_acc.pdf",
    metric="Avg",
    metric_name="Average Task Accuracy",
)


==> figs/results/setup_plot.py <==
""" Plotting utilities.
    author: Daniel Nichols
    date: May 2023
"""

# std imports
from typing import Iterable, Optional, Tuple, Union

# tpl imports
from cycler import cycler
import matplotlib as mpl
from matplotlib import pyplot as plt
import pandas as pd
import seaborn as sns
from matplotlib import font_manager as fm
from matplotlib.pyplot import gca
import matplotlib
import math


def set_aspect_ratio(ratio=3 / 5, logx=None, logy=None, axis=None):
    if axis is None:
        axis = gca()
    xleft, xright = axis.get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = axis.get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    axis.set_aspect(abs((xright - xleft) / (ybottom - ytop)) * ratio)


def render(ax, output: Optional[str] = None):
    """Render a plot"""
    if output:
        plt.savefig(output)
    else:
        plt.show()


def plot_line_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    logx: Optional[int] = None,
    figsize: tuple = (12, 8),
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    tight_layout: bool = False,
    **kwargs
):
    """Plot a line chart"""
    plt.figure(figsize=figsize)
    ax = sns.lineplot(data=df, x=x, y=y, **kwargs, palette=get_alt_colors())
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)

    if logx:
        ax.set_xscale("log", base=logx)

    if xlim:
        ax.set_xlim(xlim)
    if ylim:
        ax.set_ylim(ylim)

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    print(get_colors())
    global_cycler = cycler(color=get_colors()) + cycler(
        linestyle=get_linestyles()
    )
    ax.set_prop_cycle(global_cycler)

    if legend_title:
        ax.get_legend().set_title(legend_title)

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_bar_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    xtick_rotation: int = 0,
    figsize: tuple = (5, 3),
    colors: Optional[Iterable[str]] = None,
    linestyles: Optional[Iterable[str]] = None,
    hatch: bool = True,
    hatches: Optional[Iterable[str]] = None,
    tight_layout: bool = True,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    logx: Optional[int] = None,
    logy: Optional[int] = None,
    labels: bool = False,
    label_fontsize: Optional[int] = None,
    label_fmt: str = "{:.2f}",
    label_xytext: Tuple[int, int] = (0, 10),
    error: Optional[str] = None,
    **kwargs
):
    """Plot a bar chart"""
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    ax = sns.barplot(data=df, x=x, y=y, palette=colors, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if legend_title is not None:
        if legend_title == "":
            legend_handles, legend_labels = ax.get_legend_handles_labels()
            ax.legend(handles=legend_handles[:], labels=legend_labels[:])
        else:
            ax.get_legend().set_title(legend_title)

    if logx:
        ax.set_xscale("log", base=logx)
    if logy:
        ax.set_yscale("log", base=logy)

    if xlim:
        ax.set_xlim(xlim)
    if ylim:
        ax.set_ylim(ylim)

    if error:
        ax.errorbar(
            x=df[x],
            y=df[y],
            yerr=df[error],
            fmt="none",
            color="#606060",
            capsize=5,
            elinewidth=2,
            capthick=2,
        )

    if labels:
        for p in ax.patches:
            ax.annotate(
                label_fmt.format(p.get_height()),
                (p.get_x() + p.get_width() / 2.0, p.get_height()),
                ha="center",
                va="center",
                xytext=label_xytext,
                textcoords="offset points",
                fontsize=label_fontsize,
            )

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    linestyles = linestyles or get_linestyles()
    if len(colors) > len(linestyles):
        linestyles = linestyles * (len(colors) // len(linestyles) + 1)
        linestyles = linestyles[: len(colors)]
    global_cycler = cycler(color=colors) + cycler(linestyle=linestyles)
    ax.set_prop_cycle(global_cycler)

    if hatch:
        hatches = hatches or get_hatches()

        if "hue" in kwargs:
            n_groups = len(df[kwargs["hue"]].unique())
            group_size = len(df[x].unique())
        else:
            n_groups = len(df[x].unique())
            group_size = 1

        print(len(ax.patches))
        for i, bar in enumerate(ax.patches):
            bar.set_hatch(hatches[(i // group_size) % len(hatches)])
            bar.set_edgecolor("k")

        if "hue" in kwargs:
            for i, p in enumerate(ax.get_legend().get_patches()):
                p.set_hatch(hatches[(i % n_groups) % len(hatches)])
                p.set_edgecolor("k")

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_scatter(
    df: pd.DataFrame,
    x: str,
    y: str,
    hue: Optional[str] = None,
    label: bool = False,
    label_col: Optional[str] = None,
    title: Optional[str] = None,
    xlabel: Optional[str] = None,
    ylabel: Optional[str] = None,
    legend_title: Optional[str] = None,
    figsize: tuple = (12, 8),
    output: Optional[str] = None,
    **kwargs
):
    """Plot a scatter plot"""
    plt.figure(figsize=figsize)
    colors = get_darker_colors()
    markers = get_markers()

    if hue:
        # Get the number of unique values in the hue column
        n_hue = len(df[hue].unique())
        colors = colors[:n_hue]

    if kwargs.get("style"):
        style = kwargs["style"]
        n_markers = len(df[style].unique())
        markers = markers[:n_markers]

    ax = sns.scatterplot(
        data=df, x=x, y=y, hue=hue, palette=colors, markers=markers, **kwargs
    )
    ax.set_title(title)
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    if legend_title:
        ax.get_legend().set_title(legend_title)

    if label and label_col:
        for line in range(0, df.shape[0]):
            ax.text(
                df[x][line] + 0.0001,
                df[y][line],
                df[label_col][line],
                horizontalalignment="left",
                size="small",
                color="black",
            )

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")
    linestyles = get_linestyles()[:n_hue]
    global_cycler = cycler(color=colors) + cycler(linestyle=linestyles)
    ax.set_prop_cycle(global_cycler)

    plt.tight_layout()

    return ax


def plot_heatmap(
    df: pd.DataFrame,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    ytick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a heatmap"""
    plt.figure(figsize=figsize)
    ax = sns.heatmap(data=df, **kwargs)

    if title:
        ax.set_title(title, fontsize=title_fontsize)

    if xlabel:
        ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)

    if ylabel:
        ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)

    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)
    ax.set_yticklabels(ax.get_yticklabels(), rotation=ytick_rotation)

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_boxplot(
    df: pd.DataFrame,
    x: str,
    y: str,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    colors: Optional[Iterable[str]] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a boxplot"""
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    PROPS = {
        "boxprops": {"edgecolor": "black"},
        "medianprops": {"color": "black"},
        "whiskerprops": {"color": "black"},
        "capprops": {"color": "black"},
    }
    ax = sns.boxplot(data=df, x=x, y=y, palette=colors, **PROPS, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if xlim:
        ax.set_xlim(xlim)

    if ylim:
        ax.set_ylim(ylim)

    if tight_layout:
        plt.tight_layout()

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")

    return ax


def plot_violin(
    df: pd.DataFrame,
    x: str,
    y: str,
    hue: Optional[str] = None,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    colors: Optional[Iterable[str]] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """Plot a boxplot"""
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    ax = sns.violinplot(data=df, x=x, y=y, hue=hue, palette=colors, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if xlim:
        ax.set_xlim(xlim)

    if ylim:
        ax.set_ylim(ylim)

    if tight_layout:
        plt.tight_layout()

    ax.yaxis.grid(linestyle="dashed")
    ax.spines["left"].set_color("#606060")
    ax.spines["bottom"].set_color("#606060")

    return ax


def set_font(ttf_fpath, font_scale=1.0):
    from matplotlib.font_manager import FontProperties, fontManager

    fontManager.addfont(ttf_fpath)
    prop = FontProperties(fname=ttf_fpath)
    sns.set(font=prop.get_name(), font_scale=font_scale)


def setup():
    mpl.use("Agg")
    mpl.rcParams["axes.spines.right"] = False
    mpl.rcParams["axes.spines.top"] = False
    mpl.rcParams["lines.linewidth"] = 2
    mpl.rcParams["lines.markersize"] = 8
    mpl.rcParams["font.size"] = 18

    sns.set_style(rc={"axes.facecolor": "w", "grid.color": "#a9a9a9"})
    # sns.set_style(rc={'axes.facecolor': "w", "grid.color": "w"})


def setup_global():
    font_entry = fm.FontEntry(fname="./gillsans.ttf", name="gill-sans")

    # set font
    fm.fontManager.ttflist.insert(0, font_entry)
    mpl.rcParams["font.family"] = font_entry.name

    mpl.use("Agg")
    mpl.rcParams["axes.spines.right"] = False
    mpl.rcParams["axes.spines.top"] = False
    mpl.rcParams["lines.linewidth"] = 2
    mpl.rcParams["lines.markersize"] = 5
    mpl.rcParams["hatch.linewidth"] = 0.5


linestyle_tuple = [
    ("solid", "solid"),  # Same as (0, ()) or '-'
    ("dotted", "dotted"),  # Same as (0, (1, 1)) or '.'
    ("dashed", "dashed"),  # Same as '--'
    ("dashdot", "dashdot"),
    ("loosely dotted", (0, (1, 10))),
    ("dotted", (0, (1, 1))),
    ("densely dotted", (0, (1, 1))),
    ("loosely dashed", (0, (5, 10))),
    ("dashed", (0, (5, 5))),
    ("densely dashed", (0, (5, 1))),
    ("loosely dashdotted", (0, (3, 10, 1, 10))),
    ("dashdotted", (0, (3, 5, 1, 5))),
    ("densely dashdotted", (0, (3, 1, 1, 1))),
    ("dashdotdotted", (0, (3, 5, 1, 5, 1, 5))),
    ("loosely dashdotdotted", (0, (3, 10, 1, 10, 1, 10))),
    ("densely dashdotdotted", (0, (3, 1, 1, 1, 1, 1))),
]

linestyle_dict = {k: v for k, v in linestyle_tuple}


def get_colors():
    # return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']
    # return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#643B9F', '#E03A3D']
    return ["#FD8A8A", "#A8D1D1", "#9EA1D4", "#FFCBCB", "#DFEBEB", "#F1F7B5"]


def get_darker_colors():
    # Return darker tones of the colors in get_colors()
    return ["#E03A3D", "#0072B2", "#643B9F", "#D55E00", "#009E73", "#CC79A7"]


def get_alt_colors():
    return [
        "#D55E00",
        "#009E73",
        "#0072B2",
        "#CC79A7",
        "#000000",
        "#E03A3D",
        "#F0E442",
    ]


def get_hatches():
    return [
        "x",
        "xxx",
        "\\\\",
        "||",
        "///",
        "+",
        "o",
        ".",
        "*",
        "-",
        "ooo",
        "+++",
    ]


def get_linestyles():
    return [
        linestyle_dict["solid"],
        linestyle_dict["dotted"],
        linestyle_dict["dashed"],
        linestyle_dict["dashdotted"],
        linestyle_dict["dashdotdotted"],
        linestyle_dict["solid"],
    ]


def get_markers():
    return ["o", "^", "s", "o", "d", "x"]


==> figs/results/setup_plot_old.py <==
import matplotlib.pyplot as plt
from matplotlib import font_manager as fm
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
    ("solid", "solid"),  # Same as (0, ()) or '-'
    ("dotted", "dotted"),  # Same as (0, (1, 1)) or '.'
    ("dashed", "dashed"),  # Same as '--'
    ("dashdot", "dashdot"),
    ("loosely dotted", (0, (1, 10))),
    ("dotted", (0, (1, 1))),
    ("densely dotted", (0, (1, 1))),
    ("loosely dashed", (0, (5, 10))),
    ("dashed", (0, (5, 5))),
    ("densely dashed", (0, (5, 1))),
    ("loosely dashdotted", (0, (3, 10, 1, 10))),
    ("dashdotted", (0, (3, 5, 1, 5))),
    ("densely dashdotted", (0, (3, 1, 1, 1))),
    ("dashdotdotted", (0, (3, 5, 1, 5, 1, 5))),
    ("loosely dashdotdotted", (0, (3, 10, 1, 10, 1, 10))),
    ("densely dashdotdotted", (0, (3, 1, 1, 1, 1, 1))),
]

linestyle_dict = {k: v for k, v in linestyle_tuple}


def setup_global(fontsize=20):
    font_entry = fm.FontEntry(fname="./gillsans.ttf", name="gill-sans")

    # set font
    fm.fontManager.ttflist.insert(0, font_entry)
    mpl.rcParams["font.family"] = font_entry.name

    mpl.use("Agg")
    mpl.rcParams["axes.spines.right"] = False
    mpl.rcParams["axes.spines.top"] = False
    mpl.rcParams["font.size"] = fontsize
    mpl.rcParams["lines.linewidth"] = 2
    mpl.rcParams["lines.markersize"] = 5
    mpl.rcParams["hatch.linewidth"] = 0.5
    # mpl.rcParams['hatch.linewidth'] = 0.05


# def setup_local():
#     plt.clf()
#     gca().yaxis.grid(linestyle='dotted', which="both")
#     gca().spines['left'].set_color('#606060')
#     gca().spines['bottom'].set_color('#606060')
#     global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles())
#     gca().set_prop_cycle(global_cycler)


def setup_local(axis=None):
    if axis is None:
        plt.clf()
        axis = gca()

    axis.yaxis.grid(linestyle="dotted", which="both")
    axis.spines["left"].set_color("#606060")
    axis.spines["bottom"].set_color("#606060")
    global_cycler = cycler(
        color=get_colors()[: len(get_linestyles())]
    ) + cycler(linestyle=get_linestyles())
    axis.set_prop_cycle(global_cycler)


def set_aspect_ratio(ratio=3 / 5, logx=None, logy=None, axis=None):
    if axis is None:
        axis = gca()
    xleft, xright = axis.get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = axis.get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    axis.set_aspect(abs((xright - xleft) / (ybottom - ytop)) * ratio)


# def set_aspect_ratio(ratio=3/5, logx=None, logy=None):
#     xleft, xright = gca().get_xlim()
#     if logx is not None:
#         xleft = math.log(xleft, logx)
#         xright = math.log(xright, logx)
#     ybottom, ytop = gca().get_ylim()
#     if logy is not None:
#         ytop = math.log(ytop, logy)
#         print(ytop, ybottom)
#         ybottom = math.log(ybottom, logy)
#     gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)


def get_colors():
    return [
        "#D55E00",
        "#009E73",
        "#0072B2",
        "#CC79A7",
        "#000000",
        "#E03A3D",
        "#F0E442",
    ]


def get_colors_dict():
    return {
        "orange": "#D55E00",
        "green": "#009E73",
        "blue": "#0072B2",
        "purple": "#CC79A7",
        "black": "#000000",
        "red": "#E03A3D",
        "yellow": "#F0E442",
    }


def get_hatches():
    return ["xxxx", "||||", "\\\\\\\\", "xxxxx", "////", "++"]


def get_linestyles():
    return [
        linestyle_dict["solid"],
        linestyle_dict["dotted"],
        linestyle_dict["dashed"],
        linestyle_dict["dashdotted"],
        linestyle_dict["dashdotdotted"],
        linestyle_dict["densely dashdotted"],
    ]


def get_linestyles_dict():
    return linestyle_dict


def get_markers():
    return ["^", "d", "s", "o", "x"]


==> figs/results/tables.py <==
#%%
import matplotlib.pyplot as plt
import pandas as pd
from setup_plot import *
import numpy as np
from utils import *

setup()
setup_global()

wanddb_data = pd.read_csv('./data/data_all_final.csv')
wanddb_data = preprocess_df(wanddb_data, methods=['pca_topk', 'base_hf', 'h2o', 'topk'])

print (wanddb_data['method'].unique())
print (wanddb_data[wanddb_data['method'] == "h2o"])

def pca_topk_base_comparison_table(df, output_file="./table_pcatopk_base.txt"):
    ofile = open(output_file, "w")
    avg_diff = []
    perp_diff = []
    for model in models.keys():
        df_model_1 = get_model_df(df, model)
        # Comparing our method with the hf base
        # Extract the rows where method == "pca_topk" or "base_topk"
        df_model_1 = df_model_1[(df_model_1['method'] == 'pca_topk') | (df_model_1['method'] == 'base_hf')]
        ofile.write(f"Model: {model}\n")
        ofile.write(df_model_1.to_latex(index=False,
                                  columns = ['rotary_type', 'method', 'top_k', 'top_r', 'perplexity'] + tasks + ['Avg'],
                                  na_rep='-',
                                  formatters={ 'method': method_formatter, 'top_k': '{:.3g}'.format, 'top_r': lambda x: top_r_formatter(x, model)}))
        ofile.write("\n\n")

        # Compute the difference between our method and the base for top_k and top_r = 0.25 for the best of rotary types
        df_model_2 = df_model_1[(df_model_1['top_k'] == 0.25) & (df_model_1['top_r'] == 0.25 * models[model])]

        # Keep the row with the best Avg
        df_model_2 = df_model_2.loc[df_model_2['Avg'].idxmax()]
        df_base = df_model_1[df_model_1['method'] == 'base_hf']

        # Compute the difference between our method and the base for Avg
        df_diff = (df_model_2["Avg"] - df_base["Avg"].values[0])
        df_perplexity_diff = (df_model_2["perplexity"] - df_base["perplexity"].values[0])

        avg_diff.append(df_diff)

        perp_diff.append(df_perplexity_diff)
    
    avg_diff = np.array(avg_diff)
    avg_diff = avg_diff[~np.isnan(avg_diff)]
    print (avg_diff)
    print(f"Mean Avg Difference: {np.mean(avg_diff)}\n")

    perp_diff = np.array(perp_diff)
    perp_diff = perp_diff[~np.isnan(perp_diff)]
    print (perp_diff)
    print(f"Mean Perplexity Difference: {np.mean(perp_diff)}\n")



        


def baseline_compare_table(df, output_file="./table_baseline.txt"):
    ofile = open(output_file, "w")
    models_h2o = {
      "meta-llama/Llama-2-7b-hf" : 128,
      "meta-llama/Llama-2-13b-hf" : 128,
      "meta-llama/Meta-Llama-3-8B" : 128,
      "TinyLlama/TinyLlama-1.1B-Chat-v1.0" : 64,
      "mistralai/Mistral-7B-v0.1" : 128,
    }
    for model in models_h2o.keys():
        df_model = get_model_df(df, model)

        # We want the rows where top_k == 0.25 or NaN, top_r == 0.25 or NaN
        df_model_1 = df_model[(df_model['top_k'] == 0.25) | (df_model['top_k'].isnull())]
        df_model_1 = df_model_1[(df_model_1['top_r'] == 0.25 * models[model]) | (df_model_1['top_r'].isnull())]

        # For h2o, replace Avg with NaN
        df_model_1.loc[df_model_1['method'] == 'h2o', 'Avg'] = np.nan

        ofile.write(f"Model: {model}\n")
        ofile.write(df_model_1.to_latex(index=False,
                                  columns = ['method', 'top_k', 'top_r', 'rotary_type', 'perplexity'] + tasks + ['Avg_no_gsm', 'Avg'],
                                  na_rep='-',
                                  formatters={ 'method': method_formatter, 'top_k': '{:.3g}'.format, 'top_r': lambda x: top_r_formatter(x, model)}))
        ofile.write("\n\n")
        








pca_topk_base_comparison_table(wanddb_data)
#%%
baseline_compare_table(wanddb_data)







# %%


==> figs/results/utils.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np

models = {
    "meta-llama/Llama-2-7b-hf": 128,
    "meta-llama/Llama-2-13b-hf": 128,
    "meta-llama/Llama-2-70b-hf": 128,
    "meta-llama/Meta-Llama-3-8B": 128,
    "meta-llama/Meta-Llama-3-70B": 128,
    "TinyLlama/TinyLlama-1.1B-Chat-v1.0": 64,
    "mistralai/Mistral-7B-v0.1": 128,
    "mistralai/Mixtral-8x7B-v0.1": 128,
}

model_names = {
    "meta-llama/Llama-2-7b-hf": "Llama2-7B",
    "meta-llama/Llama-2-13b-hf": "Llama2-13B",
    "meta-llama/Llama-2-70b-hf": "Llama2-70B",
    "meta-llama/Meta-Llama-3-8B": "Llama3-8B",
    "meta-llama/Meta-Llama-3-70B": "Llama3-70B",
    "TinyLlama/TinyLlama-1.1B-Chat-v1.0": "TinyLlama-1.1B",
    "mistralai/Mistral-7B-v0.1": "Mistral-7B",
    "mistralai/Mixtral-8x7B-v0.1": "Mixtral-8x7B",
}

tasks = [
    "hellaswag_acc_norm",
    "truthfulqa_mc2_acc",
    "winogrande_acc",
    "arc_challenge_acc_norm",
    "gsm8k_exact_match,strict-match",
    "mmlu_acc",
]

task_names = {
    "perplexity": "PPL",
    "hellaswag_acc_norm": "Hellaswag",
    "truthfulqa_mc2_acc": "TQA",
    "winogrande_acc": "Winogrande",
    "arc_challenge_acc_norm": "ARC",
    "gsm8k_exact_match,strict-match": "GSM8K",
    "mmlu_acc": "MMLU",
    "Avg_no_gsm": "Avg (w/o GSM8K)",
    "Avg": "Avg",
}

method_names = {
    "pca_topk": "Loki",
    "base_hf": "Full Attention",
    "h2o": "H2O",
    "topk": "Exact-TopK",
}

dataset_names = {
    "wikitext": "Wikitext",
    "c4": "C4",
    "bookcorpus": "BookCorpus",
}

rotary_names = {"postrotary": "post", "prerotary": "pre"}


def method_formatter(x):
    if x == "pca_topk":
        return "Loki"
    elif x == "base_hf":
        return "Full Attention"
    elif x == "h2o" or x == "H2O":
        return r"H$_2$O"
    else:
        return x


def top_k_formatter(x, add_label=False):
    if x == -1:
        return "na"
    if add_label:
        # Generate latex for "k"

        return r"$k_f=${:.3g}".format(x)
    else:
        return "{:.3g}".format(x)


def top_r_formatter(x, model, add_label=False):
    if x == -1:
        return "na"
    if x < 1:
        if add_label:
            return r"$d_f=${:.3g}".format(x)
        else:
            return "{:.3g}".format(x)
    if model == "TinyLlama/TinyLlama-1.1B-Chat-v1.0":
        print(x)
        print(models[model])
        print(x / models[model])
    r_perc = x / models[model]
    if add_label:
        return r"$d_f=${:.3g}".format(r_perc)
    else:
        return "{:.3g}".format(r_perc)


def preprocess_df(df, methods=None, transform_datasets=["wikitext"]):
    # Add "wikitext" to the "transform_dataset" column for the rows where
    # method == "pca_topk" and "transform_dataset" == NA
    df.loc[
        (df["method"] == "pca_topk") & (df["transform_dataset"].isna()),
        "transform_dataset",
    ] = "wikitext"

    # Return only thr rows where the "method" column is in the "methods" list
    if methods:
        df = df[df["method"].isin(methods)]

    # By default, return only the rows where the "transform_dataset" column is wikitext
    if transform_datasets is not None:
        df = df[
            df["transform_dataset"].isin(transform_datasets)
            | df["transform_dataset"].isna()
        ]
    return df


def get_model_df(df, model):
    df_model = df[df["model"] == model]

    print(df_model["model"].unique())

    # When method == h2o, replace the value of "k" to 2 * "heavy_ratio" column in that row
    df_model.loc[df_model["method"] == "h2o", "top_k"] = (
        2 * df_model["heavy_ratio"]
    )

    df_model = df_model[
        [
            "model",
            "Tags",
            "rotary_type",
            "transform_dataset",
            "method",
            "top_k",
            "top_r",
            "perplexity",
        ]
        + tasks
    ]

    df_model_ppl = (
        df_model[df_model["Tags"] == "ppl"]
        .reset_index()
        .sort_values(
            by=["method", "rotary_type", "top_k", "top_r"],
            ascending=[True, True, False, False],
        )
        .drop(columns=tasks)
    )

    df_model_eval = (
        df_model[df_model["Tags"] == "lm_harness"]
        .reset_index()
        .sort_values(
            by=["method", "rotary_type", "top_k", "top_r"],
            ascending=[True, True, False, False],
        )
        .drop(columns="perplexity")
    )

    df_model_1 = pd.merge(
        df_model_ppl,
        df_model_eval,
        on=[
            "model",
            "transform_dataset",
            "rotary_type",
            "method",
            "top_k",
            "top_r",
        ],
        how="outer",
    )

    # For the "perplexity" column, round the values to 4 decimal places
    df_model_1["perplexity"] = df_model_1["perplexity"].round(4)

    # For all the columns in the "tasks" list, multiply the values by 100 and round them to 2 decimal places
    df_model_1[tasks] = df_model_1[tasks] * 100
    df_model_1[tasks] = df_model_1[tasks].round(2)

    df_model_1["Avg"] = df_model_1[tasks].mean(axis=1)
    df_model_1["Avg"] = df_model_1["Avg"].round(2)

    # Also compute the average without the "gsm8k_exact_match,strict-match" column
    tasks_no_gsm = [
        task for task in tasks if task != "gsm8k_exact_match,strict-match"
    ]
    df_model_1["Avg_no_gsm"] = df_model_1[tasks_no_gsm].mean(axis=1)
    df_model_1["Avg_no_gsm"] = df_model_1["Avg_no_gsm"].round(2)

    df_model_1 = df_model_1[
        [
            "model",
            "transform_dataset",
            "rotary_type",
            "method",
            "top_k",
            "top_r",
            "perplexity",
        ]
        + tasks
        + ["Avg", "Avg_no_gsm"]
    ].reset_index()
    return df_model_1


==> figs/topkagreement/plottopkagreement.py <==
from setup_plot import *
import pandas as pd
import re


setup()
#set_font("./gillsans.ttf")
setup_global()

data = pd.DataFrame(columns=['d', 'k', 'Jaccard Similarity'])
# Make sure the d and k columns are integers

for r in [16, 32, 64]:
    for k in [512, 1024, 2048]:
        file = f"out_Llama-2-7b-hf_{r}_{k}.out"

        # Grep the file to get the pattern: LayerId:29|Jaccard:0.9176892638206482
        with open(file, 'r') as f:
            lines = f.readlines()

            # Extract the layer id and jaccard value
            layer_ids = []
            jaccard_values = []
            for line in lines:
                match = re.search(r'LayerId:(\d+)\|Jaccard:([0-9.]+)', line)
                if match:
                    row = {'d': f"{r/128}", 'k': f"{k/4096}", 'Jaccard Similarity': float(match.group(2))}
                    data = data.append(row, ignore_index=True)

#data['d'] = data['d'].astype(int)
#data['k'] = data['k'].astype(int)
print (data)
ax = plot_violin(data, "d", "Jaccard Similarity", hue="k", title="Top-k Agreement b/w Exact\n and Reduced Dim.  Attention Scores", 
xlabel=r"$d_f$", ylabel="Jaccard Similarity", title_fontsize=24, xlabel_fontsize=22, ylabel_fontsize=22, legend_fontsize=22,
legend_title=r"$k_f$", figsize=(10, 6))
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.ylim(0, 1)
set_aspect_ratio()

# Set the legend title 
legend = ax.get_legend()
legend.set_title(r"$k_f$")


ax.get_figure().savefig("jaccard_per_r.pdf", bbox_inches='tight')

## Make a violin plot with the jaccard similarity distribution per r, labelled by k
#plt.figure()
#plt.violinplot(jaccard_values, showmedians=True, showmeans=True)
#plt.title(f"r={r}, k={k}")
#plt.xlabel("Jaccard Similarity")





==> figs/topkagreement/setup_plot.py <==
""" Plotting utilities.
    author: Daniel Nichols
    date: May 2023
"""
# std imports
from typing import Iterable, Optional, Tuple, Union

# tpl imports
from cycler import cycler
import matplotlib as mpl
from matplotlib import pyplot as plt
import pandas as pd
import seaborn as sns
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib


def set_aspect_ratio(ratio=3/5, logx=None, logy=None, axis=None):
    if axis is None:
        axis = gca() 
    xleft, xright = axis.get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = axis.get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    axis.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def render(ax, output: Optional[str] = None):
    """ Render a plot """
    if output:
        plt.savefig(output)
    else:
        plt.show()


def plot_line_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    logx: Optional[int] = None,
    figsize: tuple = (12, 8),
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    tight_layout: bool = False,
    **kwargs
):
    """ Plot a line chart """
    plt.figure(figsize=figsize)
    ax = sns.lineplot(data=df, x=x, y=y, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)

    if logx:
        ax.set_xscale('log', base=logx)

    if xlim:
        ax.set_xlim(xlim)
    if ylim:
        ax.set_ylim(ylim)

    ax.yaxis.grid(linestyle='dashed')
    ax.spines['left'].set_color('#606060')
    ax.spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()) + cycler(linestyle=get_linestyles())
    ax.set_prop_cycle(global_cycler)

    if legend_title:
        ax.get_legend().set_title(legend_title)

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_bar_chart(
    df: pd.DataFrame,
    x: str,
    y: str,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    legend_title: Optional[str] = None,
    xtick_rotation: int = 0,
    figsize: tuple = (5, 3),
    colors: Optional[Iterable[str]] = None,
    linestyles: Optional[Iterable[str]] = None,
    hatch: bool = False,
    hatches: Optional[Iterable[str]] = None,
    tight_layout: bool = True,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    logx: Optional[int] = None,
    logy: Optional[int] = None,
    labels: bool = False,
    label_fontsize: Optional[int] = None,
    label_fmt: str = '{:.2f}',
    label_xytext: Tuple[int, int] = (0, 10),
    error: Optional[str] = None,
    **kwargs
):
    """ Plot a bar chart """
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    ax = sns.barplot(data=df, x=x, y=y, palette=colors, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if legend_title is not None:
        if legend_title == '':
            legend_handles, legend_labels = ax.get_legend_handles_labels()
            ax.legend(handles=legend_handles[:], labels=legend_labels[:])
        else:    
            ax.get_legend().set_title(legend_title)

    if logx:
        ax.set_xscale('log', base=logx)
    if logy:
        ax.set_yscale('log', base=logy)

    if xlim:
        ax.set_xlim(xlim)
    if ylim:
        ax.set_ylim(ylim)

    if error:
        ax.errorbar(
            x=df[x],
            y=df[y],
            yerr=df[error],
            fmt='none',
            color='#606060',
            capsize=5,
            elinewidth=2,
            capthick=2
        )

    if labels:
        for p in ax.patches:
            ax.annotate(
                label_fmt.format(p.get_height()),
                (p.get_x() + p.get_width() / 2., p.get_height()),
                ha='center',
                va='center',
                xytext=label_xytext,
                textcoords='offset points',
                fontsize=label_fontsize
            )

    ax.yaxis.grid(linestyle='dashed')
    ax.spines['left'].set_color('#606060')
    ax.spines['bottom'].set_color('#606060')
    linestyles = linestyles or get_linestyles()
    global_cycler = cycler(color=colors) + cycler(linestyle=linestyles)
    ax.set_prop_cycle(global_cycler)

    if hatch:
        hatches = hatches or get_hatches()
        
        if 'hue' in kwargs:
            n_groups = len(df[kwargs['hue']].unique())
            group_size = len(df[x].unique())
        else:
            n_groups = len(df[x].unique())
            group_size = 1

        for i, bar in enumerate(ax.patches):
            bar.set_hatch(hatches[i // group_size])
            bar.set_edgecolor('k')

        if 'hue' in kwargs:
            for i, p in enumerate(ax.get_legend().get_patches()):
                p.set_hatch(hatches[i % n_groups])
                p.set_edgecolor('k')

    if tight_layout:
        plt.tight_layout()

    return ax



def plot_scatter(
    df: pd.DataFrame,
    x: str,
    y: str,
    hue: Optional[str] = None,
    label: bool = False,
    label_col: Optional[str] = None,
    title: Optional[str] = None,
    xlabel: Optional[str] = None,
    ylabel: Optional[str] = None,
    legend_title: Optional[str] = None,
    figsize: tuple = (12, 8),
    output: Optional[str] = None,
    **kwargs
):
    """ Plot a scatter plot """
    sns.set()
    plt.figure(figsize=figsize)
    ax = sns.scatterplot(data=df, x=x, y=y, hue=hue, **kwargs)
    ax.set_title(title)
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    if legend_title:
        ax.get_legend().set_title(legend_title)

    ax.set_xlim(0, 0.024)
    ax.set_ylim(0, 0.024)

    if label and label_col:
        for line in range(0, df.shape[0]):
            ax.text(
                df[x][line] + 0.0001,
                df[y][line],
                df[label_col][line],
                horizontalalignment="left",
                size="small",
                color="black"
            )

    if output:
        plt.savefig(output)
    else:
        plt.show()

def plot_heatmap(
    df: pd.DataFrame,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    ytick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """ Plot a heatmap """
    plt.figure(figsize=figsize)
    ax = sns.heatmap(data=df, **kwargs)

    if title:
        ax.set_title(title, fontsize=title_fontsize)

    if xlabel:
        ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    
    if ylabel:
        ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)

    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)
    ax.set_yticklabels(ax.get_yticklabels(), rotation=ytick_rotation)

    if tight_layout:
        plt.tight_layout()

    return ax


def plot_boxplot(
    df: pd.DataFrame,
    x: str,
    y: str,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    colors: Optional[Iterable[str]] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """ Plot a boxplot """
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    PROPS = {
        'boxprops':{'edgecolor':'black'},
        'medianprops':{'color':'black'},
        'whiskerprops':{'color':'black'},
        'capprops':{'color':'black'}
    }
    ax = sns.boxplot(data=df, x=x, y=y, palette=colors, **PROPS, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if xlim:
        ax.set_xlim(xlim)

    if ylim:
        ax.set_ylim(ylim)

    if tight_layout:
        plt.tight_layout()

    ax.yaxis.grid(linestyle='dashed')
    ax.spines['left'].set_color('#606060')
    ax.spines['bottom'].set_color('#606060')

    return ax


def plot_violin(
    df: pd.DataFrame,
    x: str,
    y: str,
    hue: Optional[str] = None,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = None,
    title_fontsize: Optional[int] = None,
    xlabel: Optional[str] = None,
    xlabel_fontsize: Optional[int] = None,
    ylabel: Optional[str] = None,
    ylabel_fontsize: Optional[int] = None,
    colors: Optional[Iterable[str]] = None,
    figsize: tuple = (12, 8),
    tight_layout: bool = False,
    xtick_rotation: int = 0,
    **kwargs
) -> mpl.axes.Axes:
    """ Plot a boxplot """
    plt.figure(figsize=figsize)
    colors = colors or get_colors()
    ax = sns.violinplot(data=df, x=x, y=y, hue=hue, palette=colors, **kwargs)
    ax.set_title(title, fontsize=title_fontsize)
    ax.set_xlabel(xlabel, fontsize=xlabel_fontsize)
    ax.set_ylabel(ylabel, fontsize=ylabel_fontsize)
    ax.set_xticklabels(ax.get_xticklabels(), rotation=xtick_rotation)

    if xlim:
        ax.set_xlim(xlim)

    if ylim:
        ax.set_ylim(ylim)

    if tight_layout:
        plt.tight_layout()

    ax.yaxis.grid(linestyle='dashed')
    ax.spines['left'].set_color('#606060')
    ax.spines['bottom'].set_color('#606060')

    return ax


def set_font(ttf_fpath, font_scale=1.0):
    from matplotlib.font_manager import FontProperties, fontManager
    fontManager.addfont(ttf_fpath)
    prop = FontProperties(fname=ttf_fpath)
    sns.set(font=prop.get_name(), font_scale=font_scale)

def setup():
    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 8
    mpl.rcParams['font.size'] = 16

    sns.set_style(rc={'axes.facecolor': "w", "grid.color": "#a9a9a9"})

def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')

    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name 

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 5
    #mpl.rcParams['hatch.linewidth'] = 0.05




linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
    ]

linestyle_dict = {k : v for k,v in linestyle_tuple}

def get_colors():
    #return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']
    #return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#643B9F', '#E03A3D']
    return ['#FD8A8A', '#A8D1D1', '#9EA1D4', '#FFCBCB', '#DFEBEB', '#F1F7B5']

def get_hatches():
    return ['x', 'xxx', '\\\\', '||','///', '+', 'o', '.', '*', '-', 'ooo', '+++']

def get_linestyles():
    return [
        linestyle_dict['solid'], 
        linestyle_dict['dotted'], 
        linestyle_dict['dashed'],
        linestyle_dict['dashdotted'],
        linestyle_dict['dashdotdotted'],
        linestyle_dict['solid'],
    ]

def get_markers():
    return ['o', '^', 's', 'o', 'd', 'x']

